Modeling Coordinated vs. P2P Mining: An Analysis of Inefficiency and Inequality in Proof-of-Work Blockchains

We study efficiency in a proof-of-work blockchain with non-zero latencies, focusing in particular on the (inequality in) individual miners' efficiencies. Prior work attributed differences in miners' efficiencies mostly to attacks, but we pursue a different question: Can inequality in miners' efficiencies be explained by delays, even when all miners are honest? Traditionally, such efficiency-related questions were tackled only at the level of the overall system, and in a peer-to-peer (P2P) setting where miners directly connect to one another. Despite it being common today for miners to pool compute capacities in a mining pool managed by a centralized coordinator, efficiency in such a coordinated setting has barely been studied. In this paper, we propose a simple model of a proof-of-work blockchain with latencies for both the P2P and the coordinated settings. We derive a closed-form expression for the efficiency in the coordinated setting with an arbitrary number of miners and arbitrary latencies, both for the overall system and for each individual miner. We leverage this result to show that inequalities arise from variability in the delays, but that if all miners are equidistant from the coordinator, they have equal efficiency irrespective of their compute capacities. We then prove that, under a natural consistency condition, the overall system efficiency in the P2P setting is higher than that in the coordinated setting. Finally, we perform a simulation-based study to demonstrate that even in the P2P setting delays between miners introduce inequalities, and that there is a more complex interplay between delays and compute capacities.

==> datastore/inefficiency/utils/eff-stats.R <==
#!/usr/bin/env Rscript

library(plyr)

# Force to print in decimal notation.
options(scipen=10)

load.data <- function(file.name) {
    d <- read.table(file.name, sep = ',', header = T)

    # Aggregate by 'hpd_gini' and 'hlambda' and
    #  compute statistics on the aggregates.
    d.stats <- ddply(d, .(hpd_gini, hlambda),
                     summarize,
                     p50 = quantile(optimal_efficiency, 0.50),
                     p95 = quantile(optimal_efficiency, 0.95),
                     sdev = sd(optimal_efficiency))
    return (d.stats[with(d.stats, order(hpd_gini, hlambda)),])
}

args <- commandArgs(trailingOnly = TRUE)
if (length(args) != 2) {
    stop("Input and output files must be specified!", call. = FALSE)
}

in.file <- args[1]
out.file <- args[2]

write.table(load.data(in.file), out.file,
            quote = F, row.names = F, col.names = F)


==> datastore/inefficiency/utils/merge-eff-meas.R <==
#!/usr/bin/env Rscript

library(plyr)

# Force to print in decimal notation.
options(scipen=10)

load.data <- function(lfile.name, rfile.name) {
    lt.data <- read.table(lfile.name, sep = ',', header = T)
    rt.data <- read.table(rfile.name, sep = ',', header = T)

    d <- rbind(lt.data, rt.data)
    return (d[with(d, order(hpd_gini, hlambda)),])
}

args <- commandArgs(trailingOnly = TRUE)
if (length(args) != 3) {
    stop("Input and output files must be specified!", call. = FALSE)
}

lt.file <- args[1]
rt.file <- args[2]
out.file <- args[3]

write.table(load.data(lt.file, rt.file), out.file,
            quote = F, row.names = F, col.names = T, sep = ',')


==> datastore/inequality/utils/ineq-stats.R <==
#!/usr/bin/env Rscript

library(plyr)

# Force to print in decimal notation.
options(scipen=10)

load.data <- function(file.name) {
    d <- read.table(file.name, sep = ',', header = T)

    # Inequality measure (GINI coefficients) is computed across all miners, and
    #  is _only_ one value for a given configuration.
    if ("pos" %in% colnames(d)) {
        d <- subset(d, pos == "p1")
    } else if ("id" %in% colnames(d)) {
        d <- subset(d, id == "M1")
    } else {
        stop("Format not recognized!", call. = FALSE)
    }
    

    # Aggregate by 'global_hpd_gini' and 'hlambda' and
    #  compute statistics on the aggregates.
    d.stats <- ddply(d, .(global_hpd_gini, hlambda),
                     summarize,
                     p50 = quantile(inequality, 0.50),
                     p95 = quantile(inequality, 0.95),
                     sdev = sd(inequality))
    return (d.stats[with(d.stats, order(global_hpd_gini, hlambda)),])
}

args <- commandArgs(trailingOnly = TRUE)
if (length(args) != 2) {
    stop("Input and output files must be specified!", call. = FALSE)
}

in.file <- args[1]
out.file <- args[2]

write.table(load.data(in.file), out.file,
            quote = F, row.names = F, col.names = F)


==> datastore/inequality/utils/merge-ineq-meas.R <==
#!/usr/bin/env Rscript

library(plyr)

# Force to print in decimal notation.
options(scipen=10)

load.data <- function(lfile.name, rfile.name) {
    lt.data <- read.table(lfile.name, sep = ',', header = T)
    rt.data <- read.table(rfile.name, sep = ',', header = T)

    d <- rbind(lt.data, rt.data)
    return (d[with(d, order(global_hpd_gini, hlambda)),])
}

args <- commandArgs(trailingOnly = TRUE)
if (length(args) != 3) {
    stop("Input and output files must be specified!", call. = FALSE)
}

lt.file <- args[1]
rt.file <- args[2]
out.file <- args[3]

write.table(load.data(lt.file, rt.file), out.file,
            quote = F, row.names = F, col.names = T, sep = ',')


==> figures/rename-dots-to-underscore.sh <==
#https://stackoverflow.com/questions/43146061/linux-recursively-replace-periods-for-all-directorys-and-all-but-last-period-for?rq=1
while IFS= read -rd '' entry; do
   entry="${entry#./}"         # strip ./
   if [[ -d $entry ]]; then
      rename 'y/A-Z/a-z/; s/ /_/g; s/\./_/g' "$entry"
   else
      rename 'y/A-Z/a-z/; s/ /_/g; s/\.(?=.*\.)/_/g' "$entry"
   fi
done < <(find . -iname '*' -print0)


==> notebook/function.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import matplotlib.dates as mdates\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "from scipy import stats\n",
    "import seaborn as sns\n",
    "from statsmodels.distributions.empirical_distribution import ECDF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import rcParams\n",
    "import matplotlib.font_manager as font_manager\n",
    "font_dirs = ['/home/johnme/blockchain-notebook/fonts/']\n",
    "font_files = font_manager.findSystemFonts(fontpaths=font_dirs)\n",
    "font_list = font_manager.createFontList(font_files)\n",
    "font_manager.fontManager.ttflist.extend(font_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "colors = {'red': '#e41a1c', 'blue': '#377eb8',\n",
    "          'green': '#4daf4a', 'grey': '#404040'}\n",
    "\n",
    "\n",
    "font = 'Clear Sans'\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = [8.5, 4.5]\n",
    "\n",
    "plt.rcParams['font.family'] = font\n",
    "plt.rcParams['font.sans-serif'] = font\n",
    "\n",
    "plt.style.use('fivethirtyeight')\n",
    "\n",
    "plt.rcParams['axes.linewidth'] = 1\n",
    "\n",
    "plt.rcParams['axes.spines.right'] = False\n",
    "plt.rcParams['axes.spines.top'] = False\n",
    "\n",
    "\n",
    "plt.rcParams['ytick.color'] = 'black'\n",
    "plt.rcParams['xtick.color'] = 'black'\n",
    "\n",
    "plt.rcParams['axes.edgecolor'] = colors['grey']\n",
    "\n",
    "plt.rcParams['axes.facecolor'] = 'white'\n",
    "plt.rcParams['savefig.facecolor'] = 'white'\n",
    "plt.rcParams['figure.facecolor'] = 'white'\n",
    "\n",
    "plt.rcParams['xtick.major.size'] = 10\n",
    "plt.rcParams['xtick.minor.size'] = 6\n",
    "plt.rcParams['ytick.major.size'] = 10\n",
    "plt.rcParams['ytick.minor.size'] = 6\n",
    "\n",
    "plt.rcParams['font.size'] = 20\n",
    "\n",
    "pd.set_option('precision', 8)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 542,
   "metadata": {},
   "outputs": [],
   "source": [
    "def sigmoid(x):\n",
    "    return 1/(1+np.e**-x)\n",
    "\n",
    "def plot(X, Y, xlabel=None, ylabel=None, xlog=False, label=None, ax=None, color=None):\n",
    "    if not ax:\n",
    "        fig, ax = plt.subplots(nrows=1)\n",
    "\n",
    "    plt.plot(X, Y, color=color, label=label)\n",
    "\n",
    "    ax.set_xlabel(xlabel)\n",
    "    ax.set_ylabel(ylabel)\n",
    "    ax.grid(which='major', axis='both', linestyle='--')\n",
    "    ax.grid(which='minor', axis='both', linestyle=':')\n",
    "\n",
    "    #ax.xaxis.set_major_locator(ticker.MultipleLocator(10))\n",
    "    #ax.xaxis.set_minor_locator(ticker.MultipleLocator(2))\n",
    "    ax.yaxis.set_minor_locator(ticker.MultipleLocator(.1))\n",
    "\n",
    "    if label:\n",
    "        plt.legend()\n",
    "    if xlog:\n",
    "        ax.set_xscale('log')\n",
    "    plt.xticks(rotation=0, ha=\"center\")\n",
    "    return ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 543,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x1a24d3d190>"
      ]
     },
     "execution_count": 543,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "X_i = [0, .1, 1, 1e1, 1e2, 1e3, 1e3]\n",
    "Y_i = [.5, .52, .75, .95, .996, .999, .99999]\n",
    "plot(X_i, Y_i, xlog=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 544,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x1a29a45590>"
      ]
     },
     "execution_count": 544,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "X = list(range(21))\n",
    "Y = list(map(lambda x: sigmoid(x), X))\n",
    "plot(X, Y, ylabel='Sigmoid')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 536,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "X = list(range(-20, 21))\n",
    "Y = list(map(lambda x: sigmoid(x), X))\n",
    "plot(X, Y, ylabel='Sigmoid')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Normal Distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 545,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x1a27498750>"
      ]
     },
     "execution_count": 545,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mu = 0\n",
    "variance = 1\n",
    "sigma = np.sqrt(variance)\n",
    "\n",
    "X = np.linspace(-5, 5)\n",
    "Y = stats.norm.pdf(X, mu, sigma)\n",
    "\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Exponential Distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 364,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mu = 1\n",
    "std = 1\n",
    "X = np.linspace(0, 15)\n",
    "Y = stats.expon.pdf(X, loc=mu, scale=std)\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 356,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([17.73183974,  3.99334524, 11.69086089,  2.81195063, 16.6216102 ])"
      ]
     },
     "execution_count": 356,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "stats.expon.rvs(loc=0, scale=10, size=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 354,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 4.7574168 , 15.8308346 ,  2.79642823,  1.471934  ,  4.80454953])"
      ]
     },
     "execution_count": 354,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.random.exponential(10, size=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 225,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10.028865317545112"
      ]
     },
     "execution_count": 225,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mu = 10\n",
    "lambda_ = 1\n",
    "scale = 1/lambda_\n",
    "stats.expon.rvs(scale=10, size=10000).mean()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Gamma Distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 3\n",
    "lambda_ = 1\n",
    "scale = 1/lambda_\n",
    "\n",
    "X = np.linspace(-1, 20)\n",
    "Y = stats.gamma.pdf(X, n, lambda_)\n",
    "\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Beta Distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 538,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x1a2a327bd0>"
      ]
     },
     "execution_count": 538,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = .5\n",
    "lambda_ = .5\n",
    "\n",
    "X = np.linspace(-1, 2)\n",
    "Y = stats.beta.pdf(X, n, lambda_)\n",
    "\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 171,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 2\n",
    "lambda_ = 1\n",
    "\n",
    "X = np.linspace(-1, 2)\n",
    "Y = stats.beta.pdf(X, n, lambda_)\n",
    "\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 172,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 2\n",
    "lambda_ = 8\n",
    "\n",
    "X = np.linspace(0, 1)\n",
    "Y = stats.beta.pdf(X, n, lambda_)\n",
    "\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 384,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 5\n",
    "lambda_ = 5\n",
    "\n",
    "X = np.linspace(0, 1)\n",
    "Y = stats.beta.pdf(X, n, lambda_)\n",
    "\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Logistic Distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 386,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mu = 0\n",
    "scale = 1\n",
    "\n",
    "X = np.linspace(-10, 10)\n",
    "Y = stats.logistic.pdf(X, loc=mu, scale=scale)\n",
    "\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Pareto Distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 395,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "b = 2.62\n",
    "\n",
    "X = np.linspace(0, 10)\n",
    "Y = stats.pareto.pdf(X, b=b)\n",
    "\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Power Law Distribution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 415,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAk4AAAE1CAYAAAARVG9qAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nO3dfXRU9Z0/8PeETMgMmTywiSQGmoEkuKSQgEYThGoDoRusUDzBh8UaWO3R4rHL7rK7HhW6dRvZXaWibrU2px4R0aVVsbX9kaSm0PoQSUyB8DBREmAQk6gTHvJAHmHu74+YIfOQ5N7k3nwn33m/zukfc2fmzuf2fb74yfd+5zsmRVEUEBEREdGIwkQXQERERDRRsHEiIiIiUomNExEREZFKbJyIiIiIVGLjRERERKQSGyciIiIilaRqnPLy8gw9f2Njo6HnJ/GYsfyYsfyYsfxEZixV42S05uZm0SWQwZix/Jix/Jix/ERmzMZJA6vVKroEMhgzlh8zlh8zlp/IjE0y7Ryel5eHffv2iS6DiIiIJMUZJw2cTqfoEshgzFh+zFh+zFh+IjNm46RBS0uL6BLIYMxYfsxYfsxYfiIzHnXjVFhYiPz8fE3v6enpQXFxMTIyMmCxWBAXF4f8/HyUl5ePtgwiIiKicTOqxsnlcqGsrEzTe9xuN1auXInNmzdDURSsX78eq1atQlVVFZYvX46dO3eOphQiIiKicaNpcfjFixdx5MgR/PM//zP279+PpUuXoqKiQtV7X3/9ddx9991YunQp9uzZg4iICADAkSNHkJOTA6vVCqfTiaioqNFdCYxfHN7b2+upm+TEjOXHjOXHjOUnMuNwtS+sqKjAsmXLRv1Br732GgDgiSee8LrYefPm4Z577kFJSQlKS0tx++23j/ozjNbZ2cnBKDlmLD/fjC+7XLj8+eeq3hs+axbCYmKMKo10wnEsP5EZq26cZs6ciccee8zz+IknntD0QVVVVbDZbLj++uv9nsvPz0dJSQmqq6uDunFqaGhAdna26DLIQMxYfoMzbn/xl2j7abH6N4eHY+ovfwFLQYFB1ZEeOI7lJzJj1Y1Tamoqiouv/AOjpXFqb2/H2bNnkZmZibAw/2VVqampAIBTp06pPicR0Vgobjfan31O25suXUL7z59n40QUwlQ3TmPR3t4OALDZbAGfj46OBgC0tbUFfL6kpAQlJSUjfo7NZkNNTY3n8Zw5cwAAdXV1nmNJSUlITk5GbW0t+vr6APTvQJqRkQGn0+n1FcfMzEx0dnaioaHBc8zlciEhIcHrc2JiYpCeno76+nq0trZ6jmdnZ8PlcuH06dOeY2lpabBarTh8+LDnWHx8POx2OxwOBzo7OwEAZrMZWVlZaGxs9Npa3ohrSklJ4TUNuqaamhrprknGnEZ7TUB/xqbOLiQO8W/OcLo/O+OpN1iuScacxnJNALxqleGaZMxpLNcEwNBrGm42a9Q7h5tMJtWLwxsbGzF9+nQsXrwY77//vt/z9fX1mD17Nr7zne+MaWsCoxeHDzRNJC9mLL+BjC9/9RW+WHDdlSfCw2Ge+03/N1x2o+/IEc9DU0wMrnYcHYdKabQ4juUnMuNxmXEaaUZp4PhQM1LBggNRfsxYfgMZK11dXscnJSXhqv/3B7/XKz09aJqVduWxz/so+HAcy09kxuOyc7jNZsPUqVNx6tQpBJrgOnnyJABg1qxZ41HOqA2eKiQ5MWP5DWSsfD1FP8BksQR+Q0QEMHhtZm8vlEuXjCqPdMBxLD+RGY/bT67k5OSgvb0dH3/8sd9zA7f7cnNzx6scIgpxSqf3zJHJGrhxMplMMPn8Ertv00VEocOQxumrr77ChQsXvI6tWbMGALBp0ybPAjGgfwPMV199FQkJCSjgN1WIaJz43nIzWaxDvBL+jRNv1xGFLN3XOB0/fhwZGRmYPHkympubPeub1qxZg+3bt+Pdd9/F/Pnz8Xd/93e4cOEC3njjDXR3d+OVV16B1Tr0P1zBIIYb30mPGctvIGO32lt1AEyWSK/HnHEKbhzH8hOZse4zTrGxsYiLi8O0adNgNpuvfFBYGP7whz/g8ccfx+XLl/HCCy9g9+7dyM3NRUVFRVBvfDkgPT1ddAlkMGYsv4GMfWeNwob5w81/xqlb/8JINxzH8hOZ8agbJ0VRAm5FcNVVV8HlcuHkyZOw+PwFFxkZiR//+Mf45JNP0N3djQsXLuDdd9/FkiVLRlvGuKqvrxddAhmMGctvIGOly3fGKTLQy/ufi/T+t8x3toqCC8ex/ERmPG6Lw2UweKMtkhMzlt9Axv6Lw4eecfKdjeKtuuDGcSw/kRmzcSKikOS3OHzYW3XeM05KNxeHE4UqNk5EFJJU7+MU4DnOOBGFLjZOGvDXtuXHjOU3kLG2GScuDp9IOI7lJzJjNk4auFwu0SWQwZix/AYy9p9xGmZxOGecJhSOY/mJzJiNkwaDf3GZ5MSM5TeQsdt3cbiWDTDZOAU1jmP5icyYjRMRhSRN+zj5zjhx53CikMXGiYhCkv8+TuoXh3MfJ6LQxcZJg7S0NNElkMGYsfwGMtayONxvHycuDg9qHMfyE5kxGycNgv239GjsmLH8BjLm4nB5cRzLT2TGbJw0OHz4sOgSyGDMWH4DGWvZOdx/OwI2TsGM41h+IjNm40REIcnvVp2WDTC5OJwoZLFxIqKQ5HerTstPrvBWHVHIYuOkQXx8vOgSyGDMWH4DGXPncHlxHMtPZMZsnDSw2+2iSyCDMWP52e12KG43lG7v5scUycXhsuA4lp/IjNk4aeBwOESXQAZjxvJzOBz+s02RkTCFDf3PIXcOn1g4juUnMmM2Thp08h9L6TFj+XV2dmpaGB7oeTcXhwc1jmP5icyYjRMRhRwtC8MBIIzfqiOir7Fx0sBsNosugQzGjOVnNps1LQwHAERGAibTlcc9PVAuXzagOtIDx7H8RGbMxkmDrKws0SWQwZix/LKysjTtGg4AJpOJezlNIBzH8hOZMRsnDRobG0WXQAZjxvJrbGzUtGv4UK/hAvHgxXEsP5EZs3HSoLm5WXQJZDBmLL/m5mbNi8MDvYYzTsGL41h+IjNm40REIcftd6tOzYwT93IiIjZORBSCNC8OD/Aa7h5OFJrYOGkwZ84c0SWQwZix/ObMmQOly3u2KGyExeEAYIrkjNNEwXEsP5EZs3EiopCjx+Jw39t9RBQa2DhpUFdXJ7oEMhgzll9dXd2oFodzE8yJg+NYfiIzZuNERCFH687h/a/xbZw440QUitg4EVHI4eJwIhotNk4aJCUliS6BDMaM5ZeUlKR55/D+13Bx+ETBcSw/kRmzcdIgOTlZdAlkMGYsv+TkZL/ZInX7OHHn8ImC41h+IjNm46RBbW2t6BLIYMxYfrW1tQE2wOTO4TLhOJafyIw1NU7l5eXIz89HXFwcLBYLMjIyUFxcjO5udff6Dxw4gMLCQiQmJsJsNiM2NhY333wz3njjjVEVP976+vpEl0AGY8by6+vr89/HSc0aJ96qmzA4juUnMuNwtS/cuXMn7rnnHkRFRWH16tWIi4tDWVkZNm/ejA8++AClpaUwmUxDvv/QoUNYvHgx+vr6sGLFCsyaNQsulwtvv/027rjjDrz44ot44IEHdLkoIqLh6LE43M3F4UQhSdWMU0dHBzZs2ACr1YrKykq8/PLLePrpp3Ho0CEsWbIE5eXl2LVr17DneO6559DV1YU333wTu3fvxtatW/HKK6/g0KFDsFqt2Lp1qy4XZCSrin9caWJjxvKzWq3+G2CqWBzut48TZ5yCFsex/ERmrKpxKi0txblz51BUVIR58+Z5jkdERKC4uBhA/4zUcD7//HMAwNKlS72Oz5o1C9dccw2ampo0FS5CRkaG6BLIYMxYfhkZGTptR8DGKVhxHMtPZMaqGqf9+/cD8G96ACAnJwc2mw3V1dXDnmP+/PkAgJKSEq/jVVVVOHbsGG644QZVBYvkdDpFl0AGY8byczqdAbYj4OJwmXAcy09kxqoap4ECU1NT/U8QFga73Y6WlhZ0dHQMeY4f//jHuPbaa7Fx40asXLkSf/7zn/Hwww/jpptuQlxcHH71q1+N7grGUUtLi+gSyGDMWH4tLS367BzOW3VBi+NYfiIzVrU4vL29HQBgs9kCPh8dHQ0AaGtrQ1RUVMDXREVF4aOPPsLdd9+NN998E7///e8BAJmZmaioqEBCQoLm4omINFOUUf1WHXcOJyJAZeOkKAoADPmtuZGeB4CLFy9izZo1eOeddzB37lz8wz/8A37729/i/fffR2FhId5++238zd/8TcD3lpSU+N3iC8Rms6GmpsbzeM6cOQC8fwwwKSkJycnJqK2t9Xyd0Wq1IiMjA06n06uLzczMRGdnJxoaGjzHXC4XEhISvD4nJiYG6enpqK+vR2trq+d4dnY2XC4XTp8+7TmWlpYGq9WKw4cPe47Fx8fDbrfD4XCg8+u/Ys1mM7KystDY2Ijm5mZDryklJYXXNOiaampqpLsmGXMa7TWhtxdeIiLw14MHR7ym2T5/OHZfuIDe3t6guCYZcxrLNQHwqlWGa5Ixp7FcEwBDryk7OxtDMSkDXc8wCgsLsXv3bhw4cAALFizwe37evHk4evQo2tvbh5xxWrt2LXbs2IF//dd/xf/8z/8gLKz/LuFLL72E+++/H0uWLMG77747UinDysvLw759+8Z0juH09vYiIiLCsPOTeMxYft1ffIGz113veWyKjcXVx46M+L7LZ8/ii8z5nsdhcXFIOnp4mHeQKBzH8hOZsao1Tna7HQBw4sQJv+fcbjecTicSEhKGbJp6e3vx+uuvIzc3F0899ZSnaQKA++67D3fccQcqKipw5syZUVzC+OnkmgbpMWP5dZ475/XYd5uBoXBx+MTBcSw/kRmrapxycnIAAHv37vV7rqqqCh0dHcjNzR3y/WfPnsWlS5cwY8aMgM8nJiYCAL766is15QgzePqQ5MSM5ffZJ596PVazMBwATJHeez0p3d1Q3G7d6iL9cBzLT2TGqhqn5cuXIy4uDjt27MCxY8c8x3t7e7Fp0yYAQFFRkef4+fPn4XK5PI+vuuoqTJ06FRUVFX5fITx79ix2794Ns9kc8Ft7RER6MvX0eD9W2ziFhfnPOqn8uSkikoeqxeE2mw3btm3DunXrsHDhQqxevRqxsbEoKytDXV0dVqxYgcLCQgD936ybPn06enp64HA4MHv2bEyaNAmPP/44fvSjH2Hu3LlYuXIlkpOT4XK58Pvf/x7nzp3Dpk2bEBsba+jFEhGZerybHTW7hl95rcXrFp3S2Qlwl2qikKL6t+rWrl2LadOm4cknn8Rbb72Fnp4epKamYsuWLdi4caPnG3VWqxWJiYlob2+HZdBfZw899BBmzJiBn//85ygvL0dbWxsSExNx/fXX46GHHsKtt96q/9XpLCUlRXQJZDBmLL9pMbG4NOix2hknz2sHrZHiXk7BieNYfiIzVt04AUBBQQEKCgqGP2F4eMBF5ADwve99D9/73ve0fGRQ4V5T8mPG8os2mzF4ebiaPZyGei0XiAcnjmP5icxY1Ron6jd4HwmSEzOW30nHMa/HJouWGSfuHj4RcBzLT2TGbJyIKKSYerw3wNR8q24Q7h5OFHrYOBFRSDF1j21x+GCccSIKPWycNBjY5p3kxYzlF+nz01BhWmacfG7rudk4BSWOY/mJzJiNkwbp6emiSyCDMWP5TfWZNeLicPlwHMtPZMZsnDSor68XXQIZjBnL73xTk9djLWucwnwXh3dxxikYcRzLT2TGbJw0GPwrzCQnZiy/vvZ2r8djWhzeyRmnYMRxLD+RGbNxIqKQYur2+cmVsSwO5606opDDxomIQoqpd3S/VRfotfxWHVHoYeOkQXZ2tugSyGDMWH7R5givx6ZILg6XDcex/ERmzMZJA5fLJboEMhgzll9fW5vXY20zTtzHaSLgOJafyIzZOGlw+vRp0SWQwZix/HrbvRunse3jxBmnYMRxLD+RGbNxIqKQwsXhRDQWbJyIKKSYeka/ONx3dor7OBGFHjZOGqSlpYkugQzGjOU3qdfnR365c7h0OI7lJzJjNk4aWDX8ZUoTEzOWm6IogE+zM7bF4WycghHHsfxEZszGSYPDhw+LLoEMxowl19MDKMqVxxERMIWHq34793GaGDiO5ScyYzZORBQyfL8Fp+U2XaDX81YdUehh40REIcO30dHcOHHGiSjksXHSID4+XnQJZDBmLDffb8FpbpwivbcuULq6+tdNUVDhOJafyIzZOGlgt9tFl0AGY8Zy850h0rL5JQCYJk0CIid7n7O7e8x1kb44juUnMmM2Tho4HA7RJZDBmLHc/G7VjeKbOWEW3q4LdhzH8hOZMRsnDTr5D6T0mLHcfJscLbuGX3kPF4gHO45j+YnMmI0TEYUMpcv7ttpoZpy4QJwotLFx0sBsNosugQzGjOXmP+OkbXF4oPdwxin4cBzLT2TGbJw0yMrKEl0CGYwZy82vcRrVjJPv7uGccQo2HMfyE5kxGycNGhsbRZdABmPGcnOPcR8nINCtOs44BRuOY/mJzJiNkwbNzc2iSyCDMWO58VZdaOA4lp/IjNk4EVHI8N1zSes+TgBg8tmOwM1bdUQhhY0TEYUMzjgR0VixcdJgzpw5oksggzFjuemxODzMd3F4F2ecgg3HsfxEZszGiYhChv/O4VwcTkTasHHSoK6uTnQJZDBmLDfeqgsNHMfyE5mxpsapvLwc+fn5iIuLg8ViQUZGBoqLi9Gt4Ucu6+rqcNddd2HatGmIiIhASkoK1q9fz29BEJHhuHM4EY1VuNoX7ty5E/fccw+ioqKwevVqxMXFoaysDJs3b8YHH3yA0tJSmEymYc/xl7/8BcuXL4eiKPjud7+Lq6++Gh9//DFefPFFTJ48Gc8888yYL4iIaCi+34DjjBMRaaWqcero6MCGDRtgtVpRWVmJefPmAQD++7//G8uXL0d5eTl27dqFv//7vx/2HGvWrEF4eDjee+89zJ8/3/Pcn//8Z3zrW98a46UYLykpSXQJZDBmLDffhdy+WwuowZ3Dgx/HsfxEZqzqVl1paSnOnTuHoqIiT9MEABERESguLgbQPyM1nJ07d6KpqQn/9E//5NU0AcC3v/1tTJo0SWvt4y45OVl0CWQwZiw3v8XhOsw4ubk4POhwHMtPZMaqGqf9+/cDAJYuXer3XE5ODmw2G6qrq4c9xx/+8AcAwK233oqPP/4Y27Ztw09/+lP83//9HzonyF9stbW1oksggzFjufl+A853awE1fGepeKsu+HAcy09kxqpu1TmdTgBAamqq33NhYWGw2+04cuQIOjo6EBUVFfAchw8fBgDcf//9fhecnJyMPXv2IDMzU0vt466vr090CWQwZiw3/+0IRrOPk2/jNDH+8AslHMfyE5mxqsapvb0dAGCz2QI+Hx0dDQBoa2sbsnFqaWkBAMyYMQPPPvssbrjhBrhcLmzduhX/+7//izvvvBMOhyPgAvOSkhKUlJSMWKfNZkNNTY3n8cAGWYO/tpiUlITk5GTU1tZ6/o+3Wq3IyMiA0+n01AkAmZmZ6OzsRENDg+eYy+VCQkKC1+fExMQgPT0d9fX1aG1t9RzPzs6Gy+XC6dOnPcfS0tJgtVo9jSQAxMfHw263w+FweGbfzGYzsrKy0NjY6PWNQyOuKSUlhdc06JpqamqkuyYZc9J6TZmZmX7rkTrdbpguXtR0TRdOnUTCoHNc6ujwqp85ib8mAF61ynBNMuY0lmsCYOg1ZWdnYygmRVGUIZ/92rJly1BRUYGGhoaAs06LFi1CZWUlmpqahlywFR4ejsuXL6Ovrw/h4d792rXXXouDBw+ipqYG11133UjlDCkvLw/79u0b9ftH4nA4PIOS5MSM5aX09KBpVtqVA+HhSD59SvN5Ljmd+HLRlS+zTPrGN5D40Yd6lEg64TiWn8iMVa1xGjyjFMjA8aFmpABgypQpAK7MXg22aNEiAMCJEyfUlCMMB6L8mLG89FgYHuh9/FZd8OE4lp/IjFU1Tna7HUDgxsbtdsPpdCIhIWHI23RA/3QbAK8ptAEREREAABWTX0INrPUieTFjefkuDB/Nz630v4+Lw4Mdx7H8RGasqnHKyckBAOzdu9fvuaqqKnR0dCA3N3fYc9xwww0AgPfff9/vuePHjwO40qAFq8H3YklOzFhebr8ZJ+0Lw/vf5z/jFOx/9IUajmP5icxYVeO0fPlyxMXFYceOHTh27JjneG9vLzZt2gQAKCoq8hw/f/48XC6X1znuvvtuAMAzzzzjtZjrwIEDKC0txfTp08e0vomIaDj+m1+OcsYpPBz4epa8/8QK0NMzltKIaAJR9a06m82Gbdu2Yd26dVi4cCFWr16N2NhYlJWVoa6uDitWrEBhYSGA/vVO06dPR09PDxwOB2bPng2gf+H2nXfeiV//+tfIysrCbbfdBpfLhbfffhsmkwnPP/+836JxIiK9+K5F8t1WQAuT1QKlt9fz2N3ZhUmRkaM+HxFNHKo7lbVr12LatGl48skn8dZbb6GnpwepqanYsmULNm7c6NlGwGq1IjExEe3t7bD4/EX36quvIisrC6+88gpeeOEFWCwW3HTTTXjsscewePFifa/MAMG+zxSNHTOWl16LwwHAFGmBgisz5/2zWXGjPh/pi+NYfiIz1jTFU1BQgIKCguFPGB4+5LfjzGYzHnnkETzyyCNaPjZodHZ2ehayk5yYsbx8Z5xGuzgc6J+tcg8+NxeIBxWOY/mJzFjVGifqN3hTLpITM5aX0tXt9Xg0u4YP9V5uSRBcOI7lJzJjNk5EFBL8ZpzGcqvO95t1nHEiChlsnIgoJPjfqhvb4vDhzk1E8mLjpMHAJp4kL2YsL10Xh/vt5cQZp2DCcSw/kRmzcdIgISFh5BfRhMaM5eXW81Yddw8PahzH8hOZMRsnDQb/OjPJiRnLy3dx+Jj2cbJwcXgw4ziWn8iM2TgRUUjQa+fw/vd6b3bp+3MuRCQvNk5EFBL0XBzuO1vFGSei0MHGSYOYmBjRJZDBmLG8DF0czhmnoMJxLD+RGbNx0iA9PV10CWQwZiwv32++jWXncC4OD24cx/ITmTEbJw3q6+tFl0AGY8by8ptx4s7h0uI4lp/IjNk4adDa2jryi2hCY8by0nfncO/F4ZxxCi4cx/ITmTEbJyIKCb7ffPPdUkALzjgRhS42TkQUEvTdjoA7hxOFKjZOGmRnZ4sugQzGjOXl29yEjWVxuM9sFfdxCi4cx/ITmTEbJw1cLpfoEshgzFheei4O99vHqYu36oIJx7H8RGbMxkmD06dPiy6BDMaM5aT09QF9fVcOhIUBERGjPh/3cQpuHMfyE5kxGycikl6g2SaTyTTq8/nuAcU1TkShg40TEUlPz60IAr2f36ojCh1snDRIS0sTXQIZjBnLSc9dw/vf779zuKIoYzon6YfjWH4iM2bjpIF1DItJaWJgxnLSc2E4AJjMZsBsvnLg8mWgt3dM5yT9cBzLT2TGbJw0OHz4sOgSyGDMWE5u31t1kWObcQK4QDyYcRzLT2TGbJyISHq+TY3vdgKjwQXiRKGJjRMRSU/PXcM95/CZtfKd1SIiObFx0iA+Pl50CWQwZiwnv2/VjXFxOBBgE8xuzjgFC45j+YnMmI2TBna7XXQJZDBmLCelq9vr8VgXhwc6B7ckCB4cx/ITmTEbJw0cDofoEshgzFhOeu/jFOgcXBwePDiO5ScyYzZOGnTyL0rpMWM56b0dQf85uAlmsOI4lp/IjNk4EZH0xmXGid+qIwoJbJw0MA/e8I6kxIzl5LePkx6NU4Ddwyk4cBzLT2TGbJw0yMrKEl0CGYwZy8l3cbgu+zhZuDg8WHEcy09kxmycNGhsbBRdAhmMGcvJkH2cLJE+n8EZp2DBcSw/kRmzcdKgublZdAlkMGYsJyMWh/vOWnEDzODBcSw/kRmrbpzKy8uRn5+PuLg4WCwWZGRkoLi4GN3d3SO/OYDW1lakpqbCZDLh888/H9U5iIjU4HYERKQXVY3Tzp07UVBQgKqqKqxatQrr168HAGzevBmrVq2CoiiaP/jee+/FyZMnNb+PiEgr32+86bFzOBeHE4WmERunjo4ObNiwAVarFZWVlXj55Zfx9NNP49ChQ1iyZAnKy8uxa9cuTR/67LPPYvfu3YiIiBh14SLMmTNHdAlkMGYsJ2P2ceLi8GDFcSw/kRmP2DiVlpbi3LlzKCoqwrx58zzHIyIiUFxcDKB/Rkqt6upq/Pu//ztuvPFG3H777aMomYhIG2Nu1XFxOFEoGrFx2r9/PwBg6dKlfs/l5OTAZrOhurpa1YedP38ed955J2JiYvCb3/wG4eHhGssVq66uTnQJZDBmLKfxmXFi4xQsOI7lJzLjERsnp9MJAEhNTfV/c1gY7HY7Wlpa0NHRMeKHrVu3Dp999hlee+01JCcna6+WiGgU3IZsR8CfXCEKRSNO+bS3twMAbDZbwOejo6MBAG1tbYiKihryPFu3bsU777yDn/zkJ1i2bJmmIktKSlBSUjLi62w2G2pqajyPB+6BDu5Mk5KSkJycjNraWvT19QEArFYrMjIy4HQ60dLS4nltZmYmOjs70dDQ4DnmcrmQkJDg9TkxMTFIT09HfX09WltbPcezs7Phcrlw+vRpz7G0tDRYrVYcPnzYcyw+Ph52ux0Oh8Pz+ztmsxlZWVlobGz0+tqlEdeUkpLCaxp0TTU1NdJdk4w5abmmxI6LMOGKg3V1wOTJY7qmcKcTCYPOefHcWZyuqWFOQXBNALxqleGaZMxpLNcEwNBrys7OxlBMyghfiVu2bBkqKirQ0NAQcNZp0aJFqKysRFNTE5KSkgKeo7KyEjfffDOWLFmC0tJShIX1T3StW7cOr7zyCs6cOYPp06cPV4YqeXl52Ldv35jPM5TGxkbOlEmOGctHuXQJTSkzrxwwmXD1mdMwmUxDv0mFvhMn8dVNN3seT7Lbkfjh+2M6J+mD41h+IjMe8Vbd4BmlQAaODzUjdfbsWdx1111ITEzEa6+95mmaJiIORPkxY/n4rW+yWMbcNAFAmO+tum6ucQoWHMfyE5nxiLfq7EC+OxEAABzsSURBVHY7AODEiRNYsGCB13NutxtOpxMJCQlD3qbbunUrzpw5g1tuuQXPPPOM13MHDx4EADz11FOw2Wyeb+kFq9raWv4GkuSYsXx8G6fLOm2D4rsXFBeHBw+OY/mJzHjExiknJwcAsHfvXqxevdrruaqqKnR0dCAvL2/I93d9/Y/Wnj17sGfPnoCvee655wAg6BungfuzJC9mLB/fRdtuvRonLg4PWhzH8hOZ8Yj3zZYvX464uDjs2LEDx44d8xzv7e3Fpk2bAABFRUWe4+fPn4fL5fI8fuaZZ6AoSsD/rV27FgBw5syZUe0+TkQ0Et+ZICVysj4njogAJk268vjSJSj8DzaR9EZsnGw2G7Zt24aLFy9i4cKFuPfee/Ev//IvmD9/Pvbu3YsVK1agsLAQQP96p+nTpyMpKQnHjx83vPjxZtVh7xcKbsxYPkbs4QQAJpOJu4cHKY5j+YnMWNUOlGvXrsW0adPw5JNP4q233kJPTw9SU1OxZcsWbNy40bPQ0mq1IjExEe3t7bDosE9KsBn4mivJixnLx+3TzFjjpup2bpPFAuXrLVuAr5u0r78qTeJwHMtPZMaqt+4uKChAQUHB8CcLD8eJEydUf/j27duxfft21a8Xzel0ehbLk5yYsXx8Z5y6x/6FOg8uEA9OHMfyE5nxxN0bQIDBG3WRnJixfBSfXcN7dNiKYIDvAnHf2S0Sg+NYfiIzZuNERFLzWxw+OXKIV2pnsvisceIP/RJJj40TEUnNt5nR7Vt1AMJ8F4d3ccaJSHZsnDTIzMwUXQIZjBnLx/ebbvE6/LzTAJPFe/aKM07BgeNYfiIzZuOkQSfXL0iPGcvHt5m5ZDbrdm5uRxCcOI7lJzJjNk4aDP7FZpITM5aPbzNztqNDt3P77x7OGadgwHEsP5EZs3EiIqm5/XYO13FxuN8aJzZORLJj40REUjNycThv1RGFHjZOGqSkpIgugQzGjOXj+023+GQdF4dHcnF4MOI4lp/IjNk4aZCQkCC6BDIYM5aPbzMTk5io27l9Z5y4AWZw4DiWn8iM2ThpUFNTI7oEMhgzlo/v7bPjn32m27nDfBeHc8YpKHAcy09kxmyciEhqfjuHG7nGiY0TkfTYOBGR1PwWh0/WsXHy246At+qIZMfGSYOYmBjRJZDBmLF8fJuZqHj91kaYrLxVF4w4juUnMmM2Thqkp6eLLoEMxozl49vMzPxmhm7n9t+OgI1TMOA4lp/IjNk4aVBfXy+6BDIYM5aP22c7gpONjbqdm7fqghPHsfxEZszGSYPW1lbRJZDBmLFclMuXge4er2Ot3d26nZ+Lw4MTx7H8RGbMxomIpKX4NEmmyEggTL9/9nxnnLiPE5H82DgRkbR8b535zhCNlcniM+PUzRknItmxcdIgOztbdAlkMGYsF99bZyarVdeMw3y/VcfF4UGB41h+IjNm46SBy+USXQIZjBnLxW/GyWLRN+PJkwGT6crj3l4oly7pd34aFY5j+YnMmI2TBqdPnxZdAhmMGcvFdwbIZLXomrHJZOIC8SDEcSw/kRmzcSIiafndqvNZzK0HbklAFFrYOBGRtHy/5ab34vBA5+SME5Hc2DhpkJaWJroEMhgzlov/jJNV94z9fnaFC8SF4ziWn8iM2ThpYDXgr1UKLsxYLkqX/+JwvTPmXk7Bh+NYfiIzZuOkweHDh0WXQAZjxnLxnf0Js1p0z9hvLyfeqhOO41h+IjNm40RE0hKyOLyLM05EMmPjRETSMnrncCDAJpiccSKSGhsnDeLj40WXQAZjxnIJtHO43hn7fauOi8OF4ziWn8iM2ThpYLfbRZdABmPGcgm0c7jeGXMfp+DDcSw/kRmzcdLA4XCILoEMxozl4g6wc7jeGXMfp+DDcSw/kRlrapzKy8uRn5+PuLg4WCwWZGRkoLi4GN3d3areX11djdtvvx1JSUmwWCxIT0/HD3/4Q3zxxRejKn68dfIvSekxY7n43aqLtOieMWecgg/HsfxEZqy6cdq5cycKCgpQVVWFVatWYf369QCAzZs3Y9WqVVAUZdj3v/nmm7jxxhvxu9/9DosXL8aDDz6IpKQk/PKXv8T8+fPR2Ng4tishIvLht4+TITuHc3E4UShR1Th1dHRgw4YNsFqtqKysxMsvv4ynn34ahw4dwpIlS1BeXo5du3YNe44TJ05gypQp+Mtf/oI33ngDP/vZz/Dee+/hRz/6Eb788ks8++yzulyQkcxms+gSyGDMWC6+TUyY1ap7xr77OPneHqTxx3EsP5EZq2qcSktLce7cORQVFWHevHme4xERESguLgbQPyM1nIcffhifffYZFi5c6HX83nvvBTAxNizLysoSXQIZjBnLJdDicL0z5q264MNxLD+RGatqnPbv3w8AWLp0qd9zOTk5sNlsqK6uHvE8MTExfsd6e3sBAFOnTlVTilC8nSg/ZiwXpct7/aXJatE94zDfxeHdnHESjeNYfiIzVtU4OZ1OAEBqaqr/CcLCYLfb0dLSgo6ODs0FvP322wCAuXPnan7veGtubhZdAhmMGcsl0IyT3hlzxin4cBzLT2TGqhqn9vZ2AIDNZgv4fHR0NACgra1N04c7HA48++yzmDJlCtauXavpvUREIxmPncO5OJwotISredHAN+ZMJtOong+kpaUFq1atQldXF7Zv347k5OQhX1tSUoKSkpIRz2mz2VBTU+N5PGfOHABAXV2d51hSUhKSk5NRW1uLvr4+AP2/spyRkQGn04mWlhbPazMzM9HZ2YmGhgbPMZfLhYSEBK/PiYmJQXp6Ourr69Ha2uo5np2dDZfLhdOnT3uOpaWlwWq1eq3pio+Ph91uh8Ph8HzF0mw2IysrC42NjV6dtRHXlJKSwmsadE01NTXSXZOMOam5JtvFi15/HX5x4QIAeD5Pj2vquOzGYH1f/wHJnMRdk+///zJck4w5jeWaABh6TdnZ2RiKSRlpHwEAhYWF2L17Nw4cOIAFCxb4PT9v3jwcPXoU7e3tiIqKGul0uHDhApYuXYoDBw7gP//zP7F58+YR36NGXl4e9u3bp8u5Arl48SKmTJli2PlJPGYsD8XtRtOMFK9jV3/mRGd3t64Z9x0/jq/yrqz/DE9NxbT3/qzb+Uk7jmP5icxY1a26ga3NT5w44fec2+2G0+lEQkKCqqappaXFkKaJiGgwpafH+0DkZJgmTdL9c7hzOFFoUdU45eTkAAD27t3r91xVVRU6OjqQm5s74nk+++wzfOtb38KhQ4fwwgsvTLimafD0I8mJGcvDb31TZP9aJL0z9l0c7ubicOE4juUnMmNVjdPy5csRFxeHHTt24NixY57jvb292LRpEwCgqKjIc/z8+fNwuVxe56itrcXChQvhdDrxxhtveHYeJyIygm/j5LttgF4440QUWlQtDrfZbNi2bRvWrVuHhQsXYvXq1YiNjUVZWRnq6uqwYsUKFBYWAuj/Zt306dPR09MDh8OB2bNnAwBuv/12NDU1IT8/HwcOHMCBAwf8Pue+++7DzJkzdbw8IgpVfr9TZ1TjFBnpfaCnB8rly4bcFiQi8VQ1TgCwdu1aTJs2DU8++STeeust9PT0IDU1FVu2bMHGjRs936izWq1ITExEe3s7LIOmsAc2uqyoqEBFRUXAz8jPzw/qxikpKUl0CWQwZiyPQHs4AfpnbDKZYLJYvBo1pasLJhVrPskYHMfyE5mx6sYJAAoKClBQUDD8CcPDAy4iH9hEcyIbbssEkgMzlof/jFN/42RExiar1a9xAhsnYTiO5ScyY1VrnKhfbW2t6BLIYMxYHorPj+0OzDgZkTF3Dw8uHMfyE5kxGycNBjbvInkxY3kMtWu4ERn7LRBn4yQUx7H8RGbMxomIpOT2vVVnMWZxOBDoZ1e6h3glEU10bJw0sBr0rRwKHsxYHkMtDjciY96qCy4cx/ITmTEbJw0GfgOJ5MWM5aF0e884hX09K2RExr6zWb6zXTS+OI7lJzJjNk4ayPDNQBoeM5bHUIvDjciYM07BheNYfiIzZuOkweBfcSY5MWN5DLU43IiMw/zWOLFxEonjWH4iM2bjRERSGq+dwwOdm4vDieTFxomIpDTU4nAj8FYdUehg46RBZmam6BLIYMxYHkPtHG5Exvyh3+DCcSw/kRmzcdKgk39FSo8Zy8M9xOJwIzLmjFNw4TiWn8iM2Thp0NDQILoEMhgzlof/rbr+WSEjMvbbAJP/4RaK41h+IjNm40REUvLfx8nAxeF++zhxcTiRrNg4EZGUuDiciIzAxkmDlJQU0SWQwZixPHy3BBi4nWZExr6zWb6zXTS+OI7lJzJjNk4aJCQkiC6BDMaM5THUjJMRGXPGKbhwHMtPZMZsnDSoqakRXQIZjBnLY6idw43ImIvDgwvHsfxEZszGiYikoyiK/z5ORq5x4s7hRCGDjRMRyae7G1CUK48jImAKDzfs43irjih0sHHSICYmRnQJZDBmLAff7QAG30ozImPuHB5cOI7lJzJjNk4apKeniy6BDMaM5aB0+axvirzSOBmRMWecggvHsfxEZszGSYP6+nrRJZDBmLEcfBuXwdsFGJGxX+PU3Q3F7db9c0gdjmP5icyYjZMGra2toksggzFjOfj/wO+VxsmIjE1hYTBFRnrX0M0F4qJwHMtPZMZsnIhIOuO5a/hQn8HbdURyYuNERNLxn3Eah8aJC8SJQgIbJw2ys7NFl0AGY8ZyUDqH3sPJqIw54xQ8OI7lJzJjNk4auFwu0SWQwZixHIbaNRwwLmPuHh48OI7lJzJjNk4anD59WnQJZDBmLAf/XcOvNE5GZczdw4MHx7H8RGbMxomIpOP2WxweOcQr9cNbdUShgY0TEUnHd8YpzGc2yAiDZ7UC1UBEcmDjpEFaWproEshgzFgOw/3Ar1EZ+844+c560fjhOJafyIzZOGlgHYe/WkksZiyH4RaHG5VxmO/i8C42TqJwHMtPZMZsnDQ4fPiw6BLIYMxYDsPtHG5UxlwcHjw4juUnMmPVjVN5eTny8/MRFxcHi8WCjIwMFBcXo1vlzwq43W48//zzWLBgAaZMmYLo6GjceOONeP3110ddPBFRIP47h3NxOBHpQ1XjtHPnThQUFKCqqgqrVq3C+vXrAQCbN2/GqlWroCjKiOe4//778dBDD+HcuXO47777sGbNGtTX1+Puu+/Gli1bxnYVRESDDDfjZBTuHE4UGkZsnDo6OrBhwwZYrVZUVlbi5ZdfxtNPP41Dhw5hyZIlKC8vx65du4Y9R2VlJV566SV885vfxJEjR/Dcc8/hxRdfRG1tLaZNm4bHH398Quy7ER8fL7oEMhgzlsNwO4cblTFnnIIHx7H8RGY8YuNUWlqKc+fOoaioCPPmzfMcj4iIQHFxMYD+GanhvPbaawD6Z6iio6M9x6+++mps2LABvb29+M1vfjOqCxhPdrtddAlkMGYsB/99nK7MBhmVMXcODx4cx/ITmXH4SC/Yv38/AGDp0qV+z+Xk5MBms6G6unrU58jPz8ejjz464jmCwan7foCYKJvoMshAra0XEBMTK7oMGqNLp056PR68j5PD4UBGRobun+m7j1PP/iqc2/DPun8OjYzjWH5fFN2DjOuuFfLZIzZOTqcTAJCamur3XFhYGOx2O44cOYKOjg5ERUUNeY7o6OiAU2sD5z116pSWuoUwV/wJXZcuiS6DDBQBgCtT5DP4NlqnQTNBvrfqLp85g64zZwz5LBoex7H8um5bJeyzR2yc2tvbAQA2W+CZloFbb21tbUM2Tu3t7bjqqqtGfP9QSkpKUFJSMlKpsNlsqKmp8TyeM2cOAKCurs5zLCkpCcnJyaitrUVfXx+A/v0gMjIy4HQ60dLS4nltZmYmOjs70dDQAABIHLECIgpGjqZGZM6aicbGRgDw/Duh578RZtdX4MoaovFTX1+P1tZWz+Ps7Gy4XC6vNdNpaWmwWq1e2xfEx8fDbrfD4XB4/pAym83IyspCY2MjmpubkZ2dPeTnmpQRvhK3bNkyVFRUoKGhIeCs06JFi1BZWYmmpiYkJSUFPEdERASmTZuGMwH++urr60NERARmz56NTz/9dLhSRpSXl4d9+/aN6RzD+TxlJkyccSKaUCwrbsXUF3/heVxbW4usrCzdP0e5dAmu765A39Gjup+biLyd/c0uZC5aJOSzR5xxGmlGaOD4UDNSA8+N5f3BYurPtkJxu0WXQUQqTUqchskLF3odM6JpAgBTeDji334LPR98CPeFC4Z8BhH1u/r664V99oiN08DK9RMnTmDBggVez7ndbjidTiQkJAx5m27gHAcOHEBLS4vfOqeTJ/sXcc6aNUtr7ePu/MJcJCcniy6DDNTY2MiMJWdkxmFWKyzfWWbIuUk9jmP5icx4xO0IcnJyAAB79+71e66qqgodHR3Izc0d9TkqKioAYMRzBIPm5mbRJZDBmLH8mLH8mLH8RGY8YuO0fPlyxMXFYceOHTh27JjneG9vLzZt2gQAKCoq8hw/f/48XC6X1znWrFkDACguLvYsNgeApqYmPPvss5g8eTLuuOOOsV0JERERkcFGvFVns9mwbds2rFu3DgsXLsTq1asRGxuLsrIy1NXVYcWKFSgsLATQv15p+vTp6OnpgcPhwOzZswEAixcvxrp167B9+3bMnTsXq1atQm9vL9588020tLRg69atmD59urFXSkRERDRGI36rbkBZWRmefPJJ/PWvf0VPTw9SU1Px/e9/Hxs3bkRERAQA4NKlS7jmmmvQ3t6Ov/71r5gxY4bn/ZcvX8YLL7yAl156CcePH8ekSZOQlZWFDRs24Pbbb9flYoz+Vt3FixcxZcoUw85P4jFj+TFj+TFj+YnMWHXjNBGwcaKxYsbyY8byY8byE5nxiGuc6IrBm+SRnJix/Jix/Jix/ERmzMaJiIiISCU2TkREREQqjfituokmLy9PdAlEREQ0wQ21ZlqqxeFGy87O9voRYZIPM5YfM5YfM5afyIx5q46IiIhIJTZORERERCqxcSIiIiJSiY0TERERkUpsnIiIiIhUYuNEREREpBIbJyIiIiKV2DgRERERqTTpJz/5yU9EFzGRXHfddaJLIIMxY/kxY/kxY/mJypg7hxMRERGpxFt1RERERCqxcSIiIiJSiY0TERERkUpsnDS47rrr8IMf/GDY13z88cdYuXIl4uPjMXnyZKSmpuLf/u3f0NraOk5Vkl5++tOfwmQyBfzf97//fdHlkQbl5eXIz89HXFwcLBYLMjIyUFxcjO7ubtGlkQ5effXVIcfq4sWLRZdHY1BYWIj8/Pwhnz9+/DjWrFmDxMRETJ48GTNmzMADDzyA5uZmw2oKN+zMkjl27BgOHjyIBQsWDPmaffv2oaCgAABw2223Yfr06Xj//fexdetWVFRU4MMPP4TVah2vkmmMmpqaAACPPPIIwsK8/8aYP3++iJJoFHbu3Il77rkHUVFRWL16NeLi4lBWVobNmzfjgw8+QGlpKUwmk+gyaQwGxuqDDz6IuLg4r+dSUlJElEQ6cLlcKCsrw8KFCwM+f+zYMSxatAhtbW1YsWIFZs+ejYMHD6KkpASlpaWorq5GYmKi/oUpNKy2tjaloqJCueaaaxQAyn333RfwdW63W7nmmmuUsLAw5d133/U6XlRUpABQtmzZMl5lkw5WrlypxMTEiC6DxqC9vV2ZOnWqYrValcOHD3uO9/T0KEuWLFEAKK+//rrACkkP//iP/6gAUM6fPy+6FNJBR0eH8tFHHym5ubkKAGXp0qUBX7ds2TIFgPLSSy95Hd+0aZMCQLn//vsNqY+36obxq1/9CtHR0cjPz8enn3467Gtramrw6aef4jvf+Y7XtKLJZMKWLVtgMpmwc+dOo0smHTU1NSE5OVl0GTQGpaWlOHfuHIqKijBv3jzP8YiICBQXFwMAx6UEmpqaYLVaERsbK7oUGqOKigpERUVh4cKF2L9//5Cv+/LLL1FRUYG//du/xb333uv13KOPPoqYmBj8+te/Rl9fn+418lbdMBYsWIDHHnsMANDa2oqf//znQ752IOClS5f6PZecnIw5c+bA4XCgo6MDUVFRxhRMumpqasLcuXNFl0FjMNy4zMnJgc1mQ3V19XiXRTpramrC9OnTRZdBOpg5c6bnv7sA8MQTTwR8XXV1NRRFCTi2LRYLFi1ahD179uD48eP45je/qWuNnHEaxnXXXYfi4mIUFxdj48aNw77W6XQCAFJTUwM+P3B84HUU3NxuN7788ks0NDQgKysLFosFsbGxWLZsGfbu3Su6PFJpuHEZFhYGu92OlpYWdHR0jHNlpKempia0trYiNzcXUVFRiIqKwqJFi/DGG2+ILo00Sk1N9fx3d2BWOBC1/809deqU7jWycdJJe3s7AMBmswV8Pjo6GgDQ1tY2bjXR6H355Ze4fPkygP4G+oEHHsD8+fNRUVGB/Px8vPPOO4IrJDU4LkNDc3MzTCYTZs+ejfvvvx8333wzPvroI9xxxx3D3imgiUvk2A6JW3Wffvop9u3bp+q1eXl5uOaaazR/hvL1L9cM9e2ckZ4n44wm/5iYGHzwwQfIzc3FpEmTPM//4he/wIMPPohHHnkEK1euNKpk0gnHpfzcbjf++Mc/4oYbbkBkZKTn+J49e3Drrbdi06ZNeOCBB2A2mwVWSXoTObZDonH66KOPsH79elWvffnll0fVOI3U3Q4cH6o7JuOMJn+r1YpFixb5Pb9+/Xps2bIFDocDra2tiImJ0btc0hHHpfzCwsJw0003+R2/5ZZbcOONN+LDDz+Ew+FAVlaWgOrIKCLHdkjcqlu3bh0URVH1v3Xr1o3qM+x2OwDgxIkTAZ8/efIkTCYTZs6cOcqroNHSO/+BfUE6OzsNrpzGarhx6Xa74XQ6kZCQwC9sSCopKQkAx6qM1Pw3FwBmzZql+2eHROM0HnJycgAg4MLhxsZG1NXVYe7cuZgyZcp4l0Y66uvrw4kTJxAZGYn4+HjR5dAIhhuXVVVV6OjoQG5u7niXRePkk08+AQB+405C119/PUwmU8BlGF1dXfjwww8RFxeH2bNn6/7ZbJx0cv311yM9PR3l5eVe/0grioJHH30UiqKgqKhIYIWkxZ/+9CcsW7YMX3zxhdfx//qv/8L58+dxyy23cM3EBLB8+XLExcVhx44dOHbsmOd4b28vNm3aBAAclxPcwYMHsWTJEr+99l555RUcPXoU1157LWbMmCGoOjJKYmIilixZAofDge3bt3s9t2XLFrS2tmLNmjUID9d/RVJIrHEaDyaTCS+88AJuueUWLF++HIWFhUhOTsZ7772H6upqZGdn46GHHhJdJqn0u9/9DhUVFcjIyMBtt90Gm82Gjz/+GJWVlYiPj8dTTz0lukRSwWazYdu2bVi3bh0WLlyI1atXIzY2FmVlZairq8OKFStQWFgoukwag71792Lfvn249tprsWrVKkybNg1Hjx7Fu+++C6vViueff150iWSQbdu2YfHixbj33nvx29/+Funp6Th48CD+9Kc/YebMmfiP//gPYz7YkP3IJXTq1Klhf3JlwP79+5Vbb71VmTp1qhIREaGkpqYqDz/8sNLW1jZOlZJedu3apXz7299Wpk6dqpjNZuUb3/iG8oMf/EA5ffq06NJIo9LSUiUvL0+Jjo5WJk+erGRkZChbtmxRenp6RJdGOvjjH/+ofPe731USEhIUs9msJCUlKXfddZdy9OhR0aXRGGGYn1xRFEX55JNPlDvvvFO56qqrFLPZrMyYMUP54Q9/qHzxxReG1WT6ujAiIiIiGgHXOBERERGpxMaJiIiISCU2TkREREQqsXEiIiIiUomNExEREZFKbJyIiIiIVGLjRERERKQSGyciIiIildg4EREREanExomIiIhIpf8PQHGvkLHrk0EAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a = 1\n",
    "mu = 0\n",
    "scale = 1\n",
    "\n",
    "X = np.linspace(-10, 10)\n",
    "Y = stats.powerlaw.pdf(X, loc=mu, scale=scale, a=a)\n",
    "\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 427,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAk4AAAE1CAYAAAARVG9qAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOzde3wU5d0+/mv2lGRzhgSIgIkcRKICSiogUjkKqFgULEoVeDwVa1s89GihWqV+a6uifX61lRZBRGsVpChyUApYWwREMPiQKOEQwBAggZw2yWZP8/tjk01md5PsJrv7SXav9+uVVzL3zM7ce19APszO3KOoqqqCiIiIiNqlk+4AERERUXfBwomIiIgoQCyciIiIiALEwomIiIgoQCyciIiIiALEwomIiIgoQFFVOE2YMCGs+y8pKQnr/ql9zEAeM5DF8ZfHDORJZhBVhVO4lZaWSnch5jEDecxAFsdfHjOQJ5kBC6cgmM1m6S7EPGYgjxnI4vjLYwbyJDNQomnm8AkTJmDHjh3S3SAiIqIoxTNOQSguLpbuQsxjBvKYgSyOvzxmIE8yAxZOQSgvL5fuQsxjBvKYgSyOvzxmIE8yAxZORERERAFi4UREREQUIF4cHgSbzQaTyRS2/VP7mIE8ZiCL4y+PGciTzIBnnIJQV1cXsn05Sk5DtVpDtr9YEcoMqGOYgSyOvzxmIE8yAxZOQThy5EhI9lPxs1/g7DWjUHrFMDTs+zwk+4wVocqAOo4ZyOL4y2MG8iQzYOEUYfavvkLdG28AANT6elQ+9hOoLpdwr4iIiCgQLJwizHbgC82y48gRNGznpJ1ERETdAQunIGRnZ3d6H/aCAp+2mleWd3q/sSIUGVDnMANZHH95zECeZAYsnIKQmZnZ6X34K5xsu3bB9uWXnd53LAhFBtQ5zEAWx18eM5AnmQELpyDs27evU69XVRX2gkK/6yw86xSQzmZAnccMZHH85TEDeZIZsHCKIOc330Ctrva7rv699+EoOR3hHhEREVEwWDhFkP3QodZXOp2offXVyHWGiIiIgsbCKQipqamder33x3Q6r89oa994E66amk4dI9p1NgPqPGYgi+MvjxnIk8yAhVMQBg8e3KnXe18Ynrzox9D17OlZVmtqUPf3tzp1jGjX2Qyo85iBLI6/PGYgTzIDFk5BKCoq6tTr7Ye0hZPpqhFIXDBf02b52wqoDkenjhPNOpsBdR4zkMXxl8cM5ElmwMIpCFVVVR1+raumBs6TJ5sbdDoYhwxB4vx5QHycp9lZUoL6Dz7oTDejWmcyoNBgBrI4/vKYgTzJDFg4RYi9UHt9k2HgQCgJCdD37Anz7Ns16yyvLIeqqpHsHhEREQWAhVOEeH9MZ7w81/Nz0v33abfNPwjbnj0R6RcREREFjoVTEPLy8jr8Wu8Lw425zYWTcdBAxE+ZrFnPCTH960wGFBrMQBbHXx4zkCeZAQunIJSVlXX4td5zOBlzh2qWk77/gGbZ+tE22I8e6/DxolVnMqDQYAayOP7ymIE8yQxYOAXhxIkTHXqd6nDA/vXXmjbj5Zdrlk2jR8M47MoWL1JR+9e/duh40ayjGVDoMANZHH95zECeZAZBFU5bt27F5MmTkZ6ejoSEBOTm5mLp0qWwWq0B76OwsBB33HEHevfuDZPJhOzsbDz44IMoLS0NuvPdheP4ccDa4FnWZWRA36uXZhtFUZC08Puattp33oHz/PmI9JGIiIjaF3DhtGbNGkybNg179uzBzJkz8eCDDwIAlixZgpkzZwZ0F9jHH3+MkSNHYsOGDRg3bhwWLlyIiy66CH/5y1/w7LPPdvxddHHtfUzXJOGmm6Dv27e5wdqA2tWvh7NrREREFARDIBtZLBYsWrQIZrMZu3btwpVXuj9S+t3vfofp06dj69ateOutt3DnnXe2uY+5c+fCYDDg3//+N0aMGOFZt3PnTowbN66TbyX8Bg0a1KHXeT9qxftjuiaKwYDEe+9B9VNPe9pqV72G5AcXQomP79Cxo01HM6DQYQayOP7ymIE8yQwCOuO0efNmXLhwAfPmzfMUTQBgMpmwdOlSAO4zUm1Zs2YNTp8+jYcfflhTNAHA+PHjodfrg+17xJnN5g69zveMU24rWwKJc++EkpzsWXaVl6Pu3fUdOm406mgGFDrMQBbHXx4zkCeZQUCF0+7duwEAkyZN8lk3atQoJCcnY+/evW3uY+PGjQCAm2++GZ999hmWLVuGp59+Gn//+99RV1cXbL9FHDx4sEOv8z3j1HrhpEtORuJc7Zk7y/K/QnW5OnTsaNPRDCh0mIEsjr88ZiBPMoOAPqorLi4GAAwcONBnnU6nQ05ODr788ktYLBYkJSX53UfTm3zggQeQn5+vWde3b19s2rQJw4YNC6bv3YKzrAyuc+eaG+LiYPAzji0l3nsPLH9bATidAABHUREatu9A/GTfwpWIiIgiJ6DCqaamBgCQ3OIjpJZSUlIAANXV1a0WTuXl5QCA/v3746WXXsI111yDsrIyPPfcc/jf//1fzJkzBwUFBVAUxee1y5cvx/Ll7U8ImZycjH379nmWhw51X4Rd2OJxJ1lZWejbty/y8/Nht9sBuE/55ebmori42NNPABg2bBjq6upw5MgRT1tZWRkyMzM1x0lNTcXgwYNRVFSkeX5OXl4eynd9qumjbuAA2F0uHGzx+oyMDOTk5KCgoMBz9i193HWI3/mxZ5tvli9HZVpqWN5TdnZ2UO+prKxMcyvooEGDYDabNf8D8PeejEYjhg8fjpKSEs1dlMG8JwBR9566W04APH2IlvfUnXJqGv9oek/dMafKysqoe0/dKScAYX1PbU2wqagB3A43ZcoUbNu2DUeOHPF71mns2LHYtWsXTp8+jaysLL/7MBgMcDqdsNvtMBi09drVV1+NAwcOYN++fRg5cmR73WnVhAkTsGPHjg6/vj3FxcXIyckJ6jU1f/4Lqpf+1rNsvmMO0p9/rt3XNez7HOXfmelZVlJTkXXwCyiGgGrdqNWRDCi0mIEsjr88ZiBPMoOArnFqeUbJn6b21s5IAUBiYiKA5rNXLY0dOxYAcPTo0UC6I6YjIbX1qJW2mK6+CroePTzLalUVbAe+CPr40Yb/WMljBrI4/vKYgTzJDAIqnJo66K+wcblcKC4uRmZmZqsf0wHu022A/9k+TSYTAAQ0F5SkAq8iKBA+d9S1cWF4S4pOh7hva6doaPj441a2jh0dyYBCixnI4vjLYwbyJDMIqHAaNWoUAGD79u0+6/bs2QOLxYLRo0e3uY9rrrkGAPDJJ5/4rDt8+DCArl/FB3v3n2q1wnFEW2wah/qf/NKf+PHjNcvWnTuDOn406i53YEYzZiCL4y+PGciTzCCgwmn69OlIT0/H6tWrcajFGRSbzYbFixcDAObNm+dpr6io8HkA3/e+9z0AwIsvvqi5mGv//v3YvHkz+vXr16nrm7oi++HDnjvjAEDfrx90jRe1BSLu+m9r9/dFPpwXKkLWPyIiIgpOQIVTcnIyli1bhtraWowZMwb33HMPHn30UYwYMQLbt2/HjBkzMGvWLADu65369euHrKwsz5kkwH3h9pw5c3Ds2DEMHz4cjzzyCO666y6MGzcOiqLgT3/6k89F412N0WgManuf65sC/Jiuib5XL+0s46qKhk/+HdQ+ok2wGVDoMQNZHH95zECeZAYBP6tu/vz52Lx5M/Ly8rBu3Tq8/PLLUBQFzzzzDNauXeuZRsBsNqNPnz7o0aMHEhISNPt4/fXX8cwzzyA+Ph4vv/wyNm7ciG9/+9vYsWMHbrnlltC+szAYPnx4UNv7THwZ4IXhLcWNv16z3LAztq9zCjYDCj1mIIvjL48ZyJPMIKDpCLqLcE9HUFJSgr4tH8LbjrJZs2Hbvcez3OOvy5Fw4/Sgjtmw61OU3/5dz7KuVy/02b/P73xXsSDYDCj0mIEsjr88ZiBPMoOAzzgRNBN9tUdV1aAetdIaU95IKI1TOQCA69w5OLz2G0uCyYDCgxnI4vjLYwbyJDNg4RQmzpISqC3mvVKSkqDv3z/o/SgmE+LGXqtps3JaAiIiIhEsnMLEZ/6m3KFQdB0b7jjvaQl27Oxgr4iIiKgzWDgFYWgQczCF4sLwJvFeF4jbPvsMrtraDu+vOwsmAwoPZiCL4y+PGciTzICFU5j4nnHqeOFkyM6G/pJLWuzcjob/7urw/oiIiKhjWDgFoeUTn9vT2TmcvHmfdWqI0VnEg8mAwoMZyOL4y2MG8iQzYOEUBq6aGjhPnGxu0OlgHDKkU/v0efwKLxAnIiKKOBZOYWD3qoQNAwZA8ZoMNFima8cAjQ9DBgBn8Qk4jh/v1D6JiIgoOCycgpCVlRXQdqH+mA4AdGYz4hoflNwkFs86BZoBhQ8zkMXxl8cM5ElmwMIpCIHOUhrKO+pa8nn8yo7YK5w4W688ZiCL4y+PGciTzICFUxDy8/MD2s7njroQnHEC/FwgvmsX1IaGkOy7uwg0AwofZiCL4y+PGciTzICFUxDsdnu726gOB+xffaVpC9UZJ8Nll0HXp3fzserqYPtsX0j23V0EkgGFFzOQxfGXxwzkSWbAwinEHMePA9bms0C6nj2h69UrJPtWFAXx12vPOlljdFoCIiIiCSycgmA2m9vdxt+F4YqihKwPPo9f2Rlb1zkFkgGFFzOQxfGXxwzkSWbAwikIuQF85BauC8ObxI+7DmjxzDtHYSGcZ86E9BhdWSAZUHgxA1kcf3nMQJ5kBiycglBcXNzuNr4Xhl8e0j7o0tNhHDFC02b9+N8hPUZXFkgGFF7MQBbHXx4zkCeZAQunIJSXl7e7jc9HdbmhfxBhLD9+JZAMKLyYgSyOvzxmIE8yAxZOIeQsL4fr7LnmBpMJhoEDQ34cn8ev/PvfUJ3OkB+HiIiItFg4hZDP2aYhQ6AYjSE/jnHEcChpqZ5ltbIK9vyDIT8OERERabFwCsKwYcPaXB+Jj+kAQNHrET9unKYtVqYlaC8DCj9mIIvjL48ZyJPMgIVTEOrq6tpcbz/kXTiF76p/n8evxMi0BO1lQOHHDGRx/OUxA3mSGbBwCsKRI0faXB+Oh/u2xnsiTNuBA3BVVobteF1FexlQ+DEDWRx/ecxAnmQGLJxCRG1ogOPIUU2bcWh4PqoDAH1WFgyXDWlucLnQ8Ml/wnY8IiIiYuEUMs6yMsDh8CzrevWCLi0trMf0ubsuRq5zIiIiksLCKQjZ2dmtrlMtFs2yLjW1lS1Dx/fxKzuhqmrYjyuprQwoMpiBLI6/PGYgTzIDFk5ByMzMbHWdq0ZbOClJSeHuDuKu+RaUhITmPpw5C8fXX4f9uJLayoAigxnI4vjLYwbyJDNg4RSEffv2tbpOtdRolnXJ4S+clLg4mK69VtNm3bEz7MeV1FYGFBnMQBbHXx4zkCeZAQunEFEttZrlSJxxAoD4CeM1y9Z//SsixyUiIopFLJxCxOV9jVOkCqdJEzXLtr2fxcS0BERERBJYOAUhtY0LvtUa7Ud1SnJyuLsDADBcfDEMQy5tbnA6Yd2xIyLHltBWBhQZzEAWx18eM5AnmQELpyAMHjy41XWuWu1HdbrExHB3xyN+yhTNsvWjbRE7dqS1lQFFBjOQxfGXxwzkSWbAwikIRUVFra6TOuMEAPGTJ2mWrTs/hmq3R+z4kdRWBhQZzEAWx18eM5AnmQELpyBUVVW1us7lfXF4BM84ma6+GroePTzLalUVbJ9F510fbWVAkcEMZHH85TEDeZIZsHAKEd/pCCJ3xknR6xE3UXuRuPWjjyJ2fCIioljBwilEJCbAbCnB++O6bZyWgIiIKNRYOAUhLy+v1XVqrcx0BE3ixl8PGI2eZcexY7AfPRbRPkRCWxlQZDADWRx/ecxAnmQGLJyCUFZW1uo61fuMUwRmDm9Jl5yMuNGjNW3R+HFdWxlQZDADWRx/ecxAnmQGLJyCcOLEiVbXSU2A2VL8lMmaZeu26JuWoK0MKDKYgSyOvzxmIE8yAxZOIaJaZK9xAnynJeAs4kRERKHFwilEusIZJ0N2NgyXes0ivnNnxPtBREQUrVg4BWHQoEF+29WGBsBma24wGID4+Aj1Ssvn47oom0W8tQwocpiBLI6/PGYgTzIDFk5BMJvNftu9H7eiJCVCUZRIdMmHzyziO3ZCdThE+hIOrWVAkcMMZHH85TEDeZIZsHAKwsGDB/22ez9uRZcUuckvvZlGjoQuPd2z7J5F/DOx/oRaaxlQ5DADWRx/ecxAnmQGLJxCwGfyywhPRaA5tt9ZxKPr4zoiIiIpLJxCwGfyy0S5wgkAEqL8OiciIiIpLJyCkJGR4bddevJLb3HXf9t9gXqjaJpFvLUMKHKYgSyOvzxmIE8yAxZOQcjJyfHb7vJ+wK/AVASa46ek+M4iHiWTYbaWAUUOM5DF8ZfHDORJZsDCKQgFBQV+21WL9111soUTEL3TErSWAUUOM5DF8ZfHDORJZsDCKQh1dXV+273POHWJwslnFvG9cFVVCfUmdFrLgCKHGcji+MtjBvIkM2DhFALe1zjpkuWmI2hiyMmBYfDg5gbOIk5ERNRpLJyCYDQa/bZ7P25FSUyMRHfaFY0f17WWAUUOM5DF8ZfHDORJZsDCKQjDhw/32+79gN+ucMYJ8FM47djR7WcRby0DihxmIIvjL48ZyJPMgIVTEEpKSvy2d8WLwwHAdPXVUNLSPMtqZRVs+/YJ9qjzWsuAIocZyOL4y2MG8iQzYOEUhNLSUr/tXW06giaKwYD4KJtFvLUMKHKYgSyOvzxmIE8yAxZOIdDVJsBsKRqvcyIiIpLCwikEXN6PXBF8yK+3+PHXa2cRP3oUjmPHBXtERETUfbFwCsLQoUP9tvuccUrqGnfVAY2ziI8apWnrzrOIt5YBRQ4zkMXxl8cM5ElmEHDhtHXrVkyePBnp6elISEhAbm4uli5dCqvV2qEDV1VVYeDAgVAUBd98802H9tFV+ExH0IXOOAG+H9fV8+M6IiKiDgmocFqzZg2mTZuGPXv2YObMmXjwwQcBAEuWLMHMmTOhqmrQB77nnntw7Fj3evBsYWGhT5uqqr7TEXShM06Ab+HUnWcR95cBRRYzkMXxl8cM5Elm0G7hZLFYsGjRIpjNZuzatQsrV67ECy+8gC+++AITJ07E1q1b8dZbbwV10JdeegnvvvsuTCZThzveVahWK+B0NjfExUHpYu/LkJMDw6BBzQ0OB6zbt8t1iIiIqJtqt3DavHkzLly4gHnz5uHKK6/0tJtMJixduhSA+4xUoPbu3Yuf/exnuPbaa3H77bd3oMtdi1rTNaci8BZ/wxTNct36DUI9ISIi6r7aLZx2794NAJg0aZLPulGjRiE5ORl79+4N6GAVFRWYM2cOUlNT8fbbb8PQ4m6v7iArK8unzXfyy671MV2ThO98R7PcsHMnnOfPC/Wm4/xlQJHFDGRx/OUxA3mSGbRbOBUXFwMABg4c6PtinQ45OTkoLy+Hxes6H38WLFiAkydP4o033kDfvn2D760wf332nfyya10Y3sR4eS4MQy5tbnA6Uf/e+3Id6qDu+Ocm2jADWRx/ecxAnmQG7RZONY0fRSW38vy1lJQUAEB1dXWb+3nuuefw3nvv4de//jWmTJnS5rZdVX5+vk9bV578siVFUWC+7TZNW926d4V603H+MqDIYgayOP7ymIE8yQza/ays6Y45RVE6tB4Adu3ahV/+8pe44YYbsGTJkqA7uXz5cixfvrzd7ZKTk7GvxbPYmuZ5aHn1fVZWFvr27Yv8/HzY7XYAgNlsRm5uLoqLi1FeXu7ZdtiwYairq8ORI0c8bWVlZcjMzPQcJ+6LL9CjRR+qHQ6caFyXl5eHsrIynDhxwrN+0KBBMJvNOHjwoKctIyMDOTk5KCgoQF1dHQD3k5+HDx+OkpISzdTynXlPuoED0LtFX+0HDuDAhg3od+21mvcEAKmpqRg8eDCKiopQ1eIOPOn3ZLfbA8opOzu727ynQP/sdZX3ZLfbPX2IlvfUnXJqGv9oek/dMafKysqoe0/dKSe73R7W95SXl4dWqe247bbbVADq/v37/a6/4oorVABqTU2N3/Xl5eVq//791X79+qllZWWadfPnz1cBqKdOnWqvGwEZP358SPbTms8++8ynrXbtOvWbi/p5vs7/4KGw9qGzzs2arelv1R+ek+5SUPxlQJHFDGRx/OUxA3mSGbR7xiknJwcAcPToUVx11VWadS6XC8XFxcjMzERSK3eTPffcczh16hRuvPFGvPjii5p1Bw4cAAD84Q9/QHJysucuva7KbDb7tLm87qrrapNfejPfdhtsn+72LNe9+y6SH3u0zTOGXYm/DCiymIEsjr88ZiBPMoN2C6dRjY/r2L59O2bPnq1Zt2fPHlgsFkyYMKHV19fX1wMANm3ahE2bNvnd5o9//CMAdPnCKTc316dNrdXeVdfVJr/0lnDTjahcvARoaAAAOE+chO3z/YjLGyncs8D4y4AiixnI4vjLYwbyJDNo9+Lw6dOnIz09HatXr8ahQ4c87TabDYsXLwYAzJs3z9NeUVGBsrIyz/KLL77onl3bz9f8+fMBAKdOnerQ7OOR1nSHYUu+Z5y65sXhTXSpqYif7PUIlne7z0Xi/jKgyGIGsjj+8piBPMkM2i2ckpOTsWzZMtTW1mLMmDG455578Oijj2LEiBHYvn07ZsyYgVmzZgFw31nXr18/ZGVl4fDhw2HvfKS1vIitic/jVlq5+7ArMc+6VbNc/977UG02od4Ex18GFFnMQBbHXx4zkCeZQUDPqps/fz42b96MvLw8rFu3Di+//DIURcEzzzyDtWvXeq6PMZvN6NOnD3r06IGEhISwdryr8C6cuuoEmC3FT5gAJS3Ns+yqqIB158eCPSIiIuoeAp66e9q0aZg2bVrbOzMYcPTo0YAPvmrVKqxatSrg7bsil88Dfrv+GSfFZIJ5xs2ofb35UTn1776LhBu65/xaREREkRLQGSdyGzZsmE+bzyNXuugEmN4SZmknw6z/8CO42pnEtCvwlwFFFjOQxfGXxwzkSWbAwikITRNlteT9yBUlsXsUTqa8POj7929uaGhAfSt3PXYl/jKgyGIGsjj+8piBPMkMWDgFoeVspk28H7mi6yZnnNyPYNFeJF63br1QbwLnLwOKLGYgi+MvjxnIk8yAhVMneV/j1NUnwGwpwevZdbZPP4Wj5LRQb4iIiLo+Fk6d5DMdQTe4q66JcdBAGEcMb25QVdRv2CDXISIioi6OhVMQsrOzNcuqy+VnOoLu8VFdE7PXWae6Lj4ZpncGFHnMQBbHXx4zkCeZAQunIGRmZmqWVa+L0xSzGYpeH8kudVrCLTOAFn12FH4Fe0FhG6+Q5Z0BRR4zkMXxl8cM5ElmwMIpCPv27dMsq93scSv+6DMzEXf9tzVtXfmsk3cGFHnMQBbHXx4zkCeZAQunTvCd/LL7FU4AfO+uW/9PqE6nUG+IiIi6LhZOneBzfVM3mYrAW/zUqVDMZs+y68wZNOz6VLBHREREXRMLpyCkpqZqll1eczh1l8kvvenMZsTfeKOmrb6LflznnQFFHjOQxfGXxwzkSWbAwikIgwcP1iz7TEXQTc84AYB5lvbjuvpNm+GqrxfqTeu8M6DIYwayOP7ymIE8yQxYOAWhqKhIs9ydJ7/0Fjd2LHS9enmWVYsF1g8/EuyRf94ZUOQxA1kcf3nMQJ5kBiycglBVVaVZ7s6TX3pT9HqYZ35H01b/btd7BIt3BhR5zEAWx18eM5AnmQELp07wmY4gufuecQKAhFnayTCtO3fCWV4u1BsiIqKuh4VTJ7hqazXLusTue8YJAIyXXw7DpZc2NzgcqF3zhlyHiIiIuhgWTkHIy8vTLEfbGSdFUWCe811NW+2q16BarUI98uWdAUUeM5DF8ZfHDORJZsDCKQhlZWWa5WiZALOlxLl3amZAd5WVoe6f/xTskZZ3BhR5zEAWx18eM5AnmQELpyCcOHFCs+z7gN/u/VEdAOhSUmC+8w5Nm2X5X6GqqlCPtLwzoMhjBrI4/vKYgTzJDFg4dYLPBJjdeDqClpLuuxfQNf/RcHx9GA0ffyzYIyIioq6BhVMnqLXRMwFmS4Z+/ZBwk3Ymccvyvwr1hoiIqOtg4RSEQYMGaZZ9zzhFR+EEAEnff0Cz3PDxv2EvLBTqTTPvDCjymIEsjr88ZiBPMgMWTkEwt3gQLuBvAszoKZxMV10F07e+pWnrCmedvDOgyGMGsjj+8piBPMkMWDgF4eDBg5pln4vDu/l0BN6Svn+/Zrlu/T/hPHtWqDdu3hlQ5DEDWRx/ecxAnmQGLJw6SHU4oLZ8CK6iQImy/4XE33AD9DnZzQ12O2pXvSbXISIiImEsnDrIdyqCJCiKItSb8FD0eiTdd5+mzbL6dbjq6oR6REREJIuFUxAyMjI8P/s8biWKrm9qyTznu1DSUj3LamUl6t5ZK9aflhmQDGYgi+MvjxnIk8yAhVMQcnJyPD/7PG4lSgsnndmMxLvu0rRZ/vo3qC6XSH9aZkAymIEsjr88ZiBPMgMWTkEoKCjw/BzNUxF4S/qfBYDR6Fl2Hj8O67ZtIn1pmQHJYAayOP7ymIE8yQxYOAWhrsW1PdE6+aU/+j59kPCd72jaLK8sF+lLHa+vEscMZHH85TEDeZIZsHDqIDWGzjgBQPID2qkJbLv3wJafL9QbIiIiGSycgmBs8XGVK4onv/THeHku4q67TtMmMSFmywxIBjOQxfGXxwzkSWbAwikIw4cP9/wc7ZNf+pPkddap/v2NcJSURLQPLTMgGcxAFsdfHjOQJ5kBC6cglLQoEnzOOCUmRro7ERc3YTwMgwc3NzidqF3xakT7UBLhQo18MQNZHH95zECeZAYsnIJQWlrq+dlnOoIYOOOk6HQ+Z51q3/w7XF5jEU4tMyAZzEAWx18eM5AnmQELpw5yWWJjAkxv5ttuha5nT8+yWlODur+/JdgjIiKiyGHh1EGqJTYmwPSmxMcjccF8TZtlxatQbTahHhEREUUOC6cgDB061PNzLE2A6S1x3t1AXJxn2fnNN6h9fU1Ejt0yA5LBDGRx/OUxA3mSGbBw6qBYmgDTmz4jA4l3zE6by7QAACAASURBVNG0Vb/wAlwVFUI9IiIiigwWTkEoLCz0/BxrE2B6S37kYc17ViurUP3iS2E/bssMSAYzkMXxl8cM5ElmwMKpg1zeZ5xirHDSZ2Yi+Uc/1LTVrnoN9qPHhHpEREQUfiycOijWzzgBQNJ990Lfr19zg8OB6meekesQERFRmLFwCkJWVpbn51h75Io/Snw8Uh7/habNumUrGnZ9GrZjtsyAZDADWRx/ecxAnmQGLJyC0LdvXwCA2tAAtLz93mAA4uOFeiUr4ZZbYLz6ak1b1W+egupyheV4TRmQHGYgi+MvjxnIk8yAhVMQ8vPzAQCuWu3kl0pSIhRFkeiSOEVRkPrErzVt9v/7P9StXReW4zVlQHKYgSyOvzxmIE8yAxZOQbDb7QB8H7eiS4r+x620JS5vJBJumaFpq372Wbjq6kJ+rKYMSA4zkMXxl8cM5ElmwMKpA1Svx60oMTSHU2tSHv+lZlJM15mzsPzlFcEeERERhR4LpyCYzWYAgMvrcSu6RBZOhv79kXTfvZo2y8t/hjPED2JsyoDkMANZHH95zECeZAYsnIKQm5sLwM9UBDzjBABI/uFD2gcA19ej+vd/COkxmjIgOcxAFsdfHjOQJ5kBC6cgFBcXA+Dkl63RpaQg5SePadrq3lkL25dfhuwYTRmQHGYgi+MvjxnIk8yAhVMQysvLAXDyy7aY594Jw6WXNjeoKqp+8zRUVQ3J/psyIDnMQBbHXx4zkCeZAQunDvC+xomFUzPFYEDqrxdr2myffgrrhx8K9YiIiCh0WDh1gPdddbrk2J6OwFv8hAmIG3+9pq3q6d9CbTlpKBERUTfEwikIw4YNAwC4vOZxUhITJbrTpaUuWQzomv94OY8fR+3q1zu936YMSA4zkMXxl8cM5ElmwMIpCHWNEzqq3s+p4xknH8bLLoN57lxNW/Vzz8Nx6lSn9lsXhkk1KTjMQBbHXx4zkCeZAQunIBw5cgSAnwkweY2TXyk/eVQzNmpNDSoWPQzV6ezwPpsyIDnMQBbHXx4zkCeZAQunDvCZAJOFk1/6zEyk/OLnmjbbnr2w/OlloR4RERF1DgunDuAEmIFLXDAfcRPGa9qqn38BNj4kk4iIuqGgCqetW7di8uTJSE9PR0JCAnJzc7F06VJYrdaAXr93717cfvvtyMrKQkJCAgYPHoyFCxfizJkzHep8pGVnZwPwNwEmr3FqjaIoSH/heeh69GhudDhQ8cMfd+ghwE0ZkBxmIIvjL48ZyJPMIODCac2aNZg2bRr27NmDmTNn4sEHHwQALFmyBDNnzmx3gsO1a9fi2muvxYYNG3DdddfhBz/4AbKysvDKK69gxIgRKCkp6dw7iYDMzEwA/ibA5F11bdH36oW0536vaXMcO4aqJ58Kel9NGZAcZiCL4y+PGciTzCCgwslisWDRokUwm83YtWsXVq5ciRdeeAFffPEFJk6ciK1bt+Ktt95qcx9Hjx5FYmIiPv74Y7zzzjt4/vnn8e9//xs/+tGPcPbsWbz00ksheUPhtG/fPgC+Z5wUnnFqV8LUqTB/T3uXXd0bb6B+69ag9tOUAclhBrI4/vKYgTzJDAIqnDZv3owLFy5g3rx5uPLKKz3tJpMJS5cuBeA+I9WWn//85zh58iTGjBmjab/nnnsAAAcPHgyq41JUVfU546TjGaeApD75BPSXXKJpq/zJz+A8d06oR0RERMEJqHDavXs3AGDSpEk+60aNGoXk5GTs3bu33f2kpqb6tNkaZ5Pu0fIamC5MtVqBlrfTx8VBMZnkOtSN6Mxm9Pj//ggYDJ4214ULqHj0sZA9y46IiCicAiqcmp5CPHDgQN8d6HTIyclBeXk5LF4TQwZi/fr1AIArrrgi6NdGWmpqqu/kl5yKICimESOQ8ugjmraGHTtRu+q1gF7vr/imyGIGsjj+8piBPMkMDO1vAtQ0PmIkuZUZslNSUgAA1dXVSAqikCgoKMBLL72ExMREzJ8/v9Xtli9fjuXLl7e7v+TkZM3nnkOHDgUAFBYWetqysrLQt29f5Ofnw263AwDMZjNyc3NRXFyseeLysGHDUFdXp5lo63xVteaYNqMRRUVFGDx4MIqKilBVVeVZl5eXh7KyMpw4ccLTNmjQIJjNZs1HkxkZGcjJyUFBQYFnNlSj0Yjhw4ejpKQEpaWlYX1P2dnZyMzM1Ixdampq2N5T9a0zYdu4EaaC5vdQ9fRSHElNhePi/t3yPUVjTq29p6qqKk8fouU9dbec9u3bF3XvqbvlVFlZGXXvKRpz6uh7ysvLQ2sUNYDPSKZMmYJt27bhyJEjfs86jR07Frt27cLp06eRlZXV3u4AAOXl5bj22mtRVFSEVatWtVk4BWrChAnYsWNHp/fTmqKiImTX16Ns+k2eNuPll6PXh1vCdsxo5Th1Cucm36A5g2fMzUXmxvegxMW1+rqmIpXkMANZHH95zECeZAYBfVTX8oySP03trZ2R8lZZWYmpU6eiqKgITz31VEiKpkioqqryfdwKJ7/sEEP//kj77VJNm72gANW//0Obr2v5vwuSwQxkcfzlMQN5khkEVDjl5OQAcE8p4M3lcqG4uBiZmZkBfUxXXl6OSZMmYf/+/XjqqaewZMmS4HoszPdxK5yKoKMSZt2GhFtmaNosryyH9ZP/CPWIiIiobQEVTqNGjQIAbN++3Wfdnj17YLFYMHr06Hb3c/LkSYwbNw5ffPEFXn755W5XNAGc/DKUFEVB2v97BvqLLmpuVFVUPPgD2I8ek+sYERFRKwIqnKZPn4709HSsXr0ahw4d8rTbbDYsXrwYADBv3jxPe0VFBcrKyjT7yM/Px5gxY1BcXIx33nnHM/N4d5KXlweXhZNfhpIuLQ3pL70IKIqnzVVRgfN33Q2n158hAG1esEeRwQxkcfzlMQN5khkEdFddcnIyli1bhgULFmDMmDGYPXs20tLSsGXLFhQWFmLGjBmYNWsWAPf1Tv369UNDQwMKCgpw6aWXAgBuv/12nD59GpMnT8b+/fuxf/9+n+Pce++9uMRrgsSupKysDPE+0xHwjFNnxV07BsmPPYqa5573tDlPnsT5+QuQsfYd6MxmT3tZWRkfdyCMGcji+MtjBvIkMwiocAKA+fPno3fv3vj973+PdevWoaGhAQMHDsQzzzyDxx57DErjGQOz2Yw+ffqgpqYGCQkJntc3TXS5bds2bNu2ze8xJk+e3KULpxMnTmBwjfYaJ4XzOIVE8sOL4Dx5EnVvv+Nps+cfxIXvP4ieK1dAaZw088SJE/wHSxgzkMXxl8cM5ElmEHDhBADTpk3DtGnT2t6hweD3IvKmSTS7O7VWe1edLsA7CaltiqIg7ffPwnnuHBp2fuxpb9i+HZWP/wppz/7OU5wTERFJCegaJ2qm+pxx4kd1oaIYjejxyl9g9JpFvu6NN1Hz0h+FekVERNSMhVMQBg0a5HNxOKcjCC1dUhJ6rl4Ffb9+mvaaPzyH2n+8jUGDBgn1jJowA1kcf3nMQJ5kBiycgmA2mzkBZgToe/dGzzWroaRpn0VU+bOfw7Dvc6FeURNzi4v1KfI4/vKYgTzJDFg4BeHgwYM+E2AqiSycwsE4eDB6rnwVaPn4FYcDFd9fCNv/HWr9hRR2LZ/5RJHH8ZfHDORJZsDCKUjeE2DqeMYpbOKuuQY9/viSZo4nndWK8/PmwfHNN4I9IyKiWMXCKUicADOyEm6+CalP/FrT5jp7DufvmgdXRYVQr4iIKFaxcApCRkYGVE6AGXFJ99+HxPvv07Q5iopQdvscOM+eFepV7MrIyJDuQkzj+MtjBvIkM2DhFITsiy/2mceJE2BGRuqvlyBhxs2aNkdhIcq+cyscx44L9So2NT30m2Rw/OUxA3mSGbBwCkLh/v2AqnqWFbMZil4v2KPYoeh0SH9xGRzDhmnanadOoWzmrbDxYs2IKSgokO5CTOP4y2MG8iQzYOEUBOv585plnm2KLCU+HmWLH0f85Mmadtf58yif/V1YP/mPUM9iS11dnXQXYhrHXx4zkCeZAQunICj19ZplHQunyIuLQ4+/LYf59tmaZrW2FufnzUf9+xuFOkZERLGAhVMQTI0PKm7CyS8jz2g0QjEakbbsBST94EHtSpsNFx78ASyrXpPpXIwwGo3SXYhpHH95zECeZAYsnIIwsE+WZpmTX0be8OHDAbgfCpz6q8eRsmSxdgNVRdWvFqP6+RegtrgejUKnKQOSwfGXxwzkSWbAwikI50+e1Cxz8svIKykp0SwnL/w+0l9cBnhdpF/zwjJU/fJxqE5nJLsXE7wzoMji+MtjBvIkM2DhFITK09qgOPll5JWWlvq0mW+fjZ4rX4USH69pr319DS48+BBcXtemUef4y4Aih+MvjxnIk8yAhVMQlDrvi8M5+WVXET9pInr+4y2fBwNbP/gAZTfdDPvhw0I9IyKiaMLCKQjed9UpyTzj1JXE5Y1E5rvroOvTR9Pu+PowyqbfhNq33uJ1T0RE1CksnIKQmWDWLHM6gsgbOnRom+uNQ4Yg871/wjB4sKZdtVpR+dhPUfGjH/s8b5CC014GFF4cf3nMQJ5kBiycgqDWej/gl4VTV2To2xeZG99Dwm23+qyrX/9PnJs6HbYvvxToGRERdXcsnIJQefq0ZplnnCKvsLAwoO10SUlI/+NLSHvhOSgJCZp1zuJilN0yE5ZXV/Kjuw4INAMKD46/PGYgTzIDFk5B0HlN8c4JMLs2RVGQOGcOMjd/AMNlQ7QrbTZULfk1Ltx3P1wVFTIdJCKiboeFUxC876rjBJjdg3HwYPTa+D7Md93ls866ZSvOTZ2Ohs/2CfSMiIi6GxZOQYhzODTLnAAz8rKystrfyA8lIQHpz/4/pP/5ZZ+7IZ0lJSi/9TZUPv4ruCorQ9HNqNbRDCg0OP7ymIE8yQxYOAVB39CgWebF4ZHXt2/fTr3efMsM9Nq6Gcbhw7QrVBW1r63G2W+PR+0/3obqcnXqONGssxlQ53D85TEDeZIZsHAKgr1Sey0MLw6PvPz8/E7vw5Cdjcx/rkfSA/f7rHOdP4/KRx9D+W2zYS/gBaD+hCID6jiOvzxmIE8yAxZOwfC+xokTYEac3W4PyX4UkwmpT/waPd94HfqcbJ/1ts8+w7lp01H56yfhqq4OyTGjRagyoI7h+MtjBvIkM2DhFCDV4YCu5Ud1igLFbG79BdQtxI8fj97/2obknzwGxMdpVzqdqF2xAmevn4C6d9dz6gIiImLhFCi1tlazrCQlQVEUod7ELnMYilUlPh4pjzyM3tv/hbhJk3zWu86dQ8WPfozy278LO+dvCUsGFDiOvzxmIE8yA0WNov9GT5gwATt27AjLvh0lJTh7zWjPsj4rC3327Q3LsUhW/YcfomrJE3B+843vSkVBwk03IfmRRTBedlnkO0dERKJ4xilAak2NZpl31MkoLi4O+zESbrgBvXZuR/KiHwMmk3alqqJ+40acmzQF5+//fkxeQB6JDKh1HH95zECeZAYsnALksvh+VEeRV15eHpHj6BISkPKzn6L3v7Yhbvz1frexbtqEc1NuwPn77oft/w5FpF9dQaQyIP84/vKYgTzJDFg4BUi1aM84cfLL2GAYcAl6rnkdPV79G4y5uX63sW7egrKp03D+nnv58GAioijHwilAao1Fs8wzTrFDURQkTJ2KzK2b0WPFX2G84gq/21m3foiyaTfi/IL/QcNnn/EuPCKiKMTCKUCuWm3hxMkvZQwbNqz9jcJE0emQMG0aMrdsQo+VK2C88kq/21k/2obymbfh3JQbULv6dbgsFr/bdVeSGRDHvytgBvIkM2DhFCCfM06c/FJEXV2ddBfcZ6BuuAGZmz9Aj1UrfR/f0shR+BUqf/k4zlydh8pfPh41Uxl0hQxiGcdfHjOQJ5kBC6cAeZ810CUmCvUkth05ckS6Cx6KoiBhymRkfrARPVe/BuNVI/xup9bWonb16zg3+QaUzbzNPZmm13MPu5OulEEs4vjLYwbyJDNg4RQg1cIzTuSfoiiInzQRme+/h55/fwPxN0wBdP7/atk++wwVP/oxzuRdg6rfPgP74cMR7i0REXUGC6cAuWp4jRO1TVEUxH/72+i58lX03r0LyYt+DF2vXn63dV24AMvLf8a5CZNwdvIU1Pzxf+Hg3DBERF0eC6cAeU9HwLvqZGRn+z6Qtysy9O2LlJ/9FH327kaPv/wZpmuvbXVbR+FXqH729zg7dhzO3XgTav7yChwlpyPY2+B0lwyiFcdfHjOQJ5kBC6cAcQLMriEzM1O6C0FRjEYkzLgZme/8A70+3oHEe++FkpLS6vb2/IOofnopzl4zCmUzb4Nl5So4z52LYI/b190yiDYcf3nMQJ5kBiycAsQJMLuGffv2SXehw4yDBiHtqSfRZ/8+pL3wPOK+PQ7Q61vd3vbZZ6havARnrs7DuZtvQfULy2A7cACqyxXBXvvqzhlEA46/PGYgTzIDg9iRuxlOgEmhoktIQOKc7yJxznfhLC9H/QebUP/ee7Dt2Qv4mzRTVWE/cAD2AwdQ8/wL0PXsibjrr0f8xPGIu3489D3SI/4eiIhiFQunAHECTAoHfUYGkubPQ9L8eXCWlqJ+4weo2/Ae7AcOtPoa1/nzqH/3XdS/+y6g08E4YgTiJ05A/PjrYbzySigG/rUmIgoX/gsbIE6A2TWkpqZKdyFs9FlZSLr/PiTdfx8cJ0+i/v2NqH9/I+xtPf/O5YJ9/37Y9+9HzXPPQ0lMhClvJOJGjYJp9CiYhg+HEh8f0n5GcwbdAcdfHjOQJ5mBokbRA7UmTJiAHTt2hGXfJZcMBGw2z/JFRw5DSUgIy7GIWnKePQvrzp2w/msHGj75BGp1deAvjouD6aoRzYXUyJGcvJWIqBNYOAVAbWjA6QGDmhsMBlxUfAyKooT8WNS2oqIiDB48WLobYlS7HbbPP4d1x05Y/7UdjmAf46LXw3h5LkzDh8M4fDhMw4fDcOngoD7ei/UMpHH85TEDeZIZ8KO6ALhqfaciYNEko6qqSroLohSjEXGjRyNu9Gik/vIXcJaWwrrzY1i374Btzx64zp9vewdOJ+wHv4T94JfA62vc+4yPh/GKK2AcPqyxoBoGw4ABUFqZ/TzWM5DG8ZfHDORJZsDCKQDej1vhheHUVeizspB45x1IvPMOqKoKx9GjsO3eg4Y9e2DbvQfO0+1PpKlarbDt2wfbvn1o+i+CkpQE4+W5MA4ZAsNll8E49DIYhwyBjtd2EFGMY+EUAN8Lw1k4UdejKAqMgwbBOGgQEu/6HgDA8c03mkLKcexYQPtSLRbY9ux1T5HQgj4rC+kXZaHqmmtgvOwyd1E1cACv9yOimMFrnALQsGcPym+b7Vk25eUhc8P6kB+HKNyc5eWw5x+ELT/f891VVtbp/er79oVhwAAYBg5wfx9wCQwDBkDfrx+UNib5JCLqbnjGKQCq9+NWeMZJTFlZGR930An6jAzoJ01E/KSJAABVVeEqPQNb/hew5R+E/aC7mFIrg7t+wFlSAmdJCRo++US7wmSCISfHXUhdfDH0F18MQ//+0F/cH/r+/aHjmaqg8e+APGYgTzIDFk4BcHk/boXXOIk5ceIE/8EKIUVRoL8oCwkXZSFh+nQA7mLKeeoU7F99BcdXX8P+1Vfun48eAxyO4A5gs8Fx+DAchw/7Xa3LzIS+f38Y+vdzf7/4YugvyoL+oougz8qCkpzMGzG88O+APGYgTzIDFk4B4ONWKJYoigLDxRfDcPHFwA03eNpVmw2Oo0fx9abN6G+zuYuqr7+G85tv/D8qJgCusjK4yspg37/ff18SExuLqD7QZzUXVPo+faDr3Qv6Xr2g69mTHwcSUcSwcAqAy8LCiUgxmWAcOhTW2lqk5uV52lWrFY4TJ+A4dgyOY8cbvx+D4+ix9qdHaIdaWwtHUREcRUWtb6TTQZeR4S6iemW6v2dmQt+7N/SZmdD17AFdRgZ0PXtCl5bW6jQLRESBYOEUAJ/pCPi4FTGDBg1qfyMKK+8MlPh4GIcMgXHIEJ9tXZWVcBw/DsfxYjhOnoTz1Ck4Tp6C89Qp91QJTmfnO+RywXXuHFznzrW/rU4HXY8e7mKqZwb0PXu4C6qePaFLT4cuLdX9PT0durQ06NLTu9zHhfw7II8ZyJPMgIVTAFw12mucFD6yQozZbJbuQswLJgNdWhpMV10F01VX+axTHQ44S0vhPHkKjlMn3d+/KXG3lZbCWXoasDaEsuvuIqu8HK7ycgD+r7vyodd7iihdWhqUlBToUlOgS0mBLjUVSmoKdCmp7p9brFOSk6FLSoISFxfSt8C/A/KYgTzJDFg4BUD1mjmcZ5zkHDx4EHktPiaiyAtVBorBAEP//jD07484XOuzXlVVuCoq4SotheP0abgaCyrH6VK4zpyBs+wcnGfPQa2s7HRf2uR0wnX+fMc/doyLcxdQycnQJSdDSUqCLiUZSlIydEmJ7icRmM3ubZISoZgTvX5OhGI2e774d0AeM5AnmUHAhdPWrVvxhz/8AZ9//jmsVisuueQSzJ07Fz/5yU8QH8DT110uF/785z/jb3/7Gw4fPgy9Xo8rrrgCP/zhDzF37txOvYlw48XhRJGnKAr0PdKh75EO4+W5rW6nNjTAWV4O19lzcJadc38/5/5yn106D+f583BduBDcA5JDpaEBroYG4Px5hOCDSfQxmVDaWGy5vxKgJLh/1pkToCR4fcXHt1hu/Dkuzt3u9YW4ePc2cXG8FoyoFQEVTmvWrMHdd9+NpKQkzJ49G+np6diyZQuWLFmC//znP9i8eXO71wA88MADWLFiBS6++GLce++9sNlsWLduHb73ve+huLgYjz/+eEjeUDhwOgKirkuJi4Ohb1+gb992t1UbGuC6cMFdSJ0/D9f5C+7iqqLC/VVZ6T7L5fm5AmpdXQTeReAUmw2uCxeACxfCe6C4OHcBZTK5v8fFudvivdpMcVDiTO42kwloWudnGUYjFJMRiimuxc8mwGhy/2w0ev3c+N1kcj+I2mDoUtebUWxqd+Zwi8WC7OxsWK1W7N69G1deeSUAwGazYfr06di+fTvefPNN3Hnnna3uY9euXRg7diwuv/xy7Nq1CykpKQCA06dP4+qrr0ZFRQUOHz6M7OzsTr2ZcM0cXvadW2Hbt8+znLF+HeKuuSbkx6H2FRcXIycnR7obMS3WMlAbGjxFlKu6Gq7KKqjV1e6fq6rgqqqCWlXVuFzt/tligau6GmpNTWgugKdmTUWU0dj43QDFYHQXVU2FVlOb0QBF33Ibvec7DEYoTd+NBkCvby7O9HrN9+Z1eih6A8orK5HRq5emDXodoDe42/S6Fm361n/W6bU/G/SNP7vbND83fmfh6Cb571C7Z5w2b96MCxcuYOHChZ6iCQBMJhOWLl2Ka6+9FmvWrGmzcHrjjTcAAEuWLPEUTQBw0UUXYdGiRXj88cfx9ttv46c//Wln3kvY+J5x4jVOUmLpF3ZXFWsZKHFx7qkNevcO+rWqqgJWK1w1NXDVWKBaauCqrmn+XlcH1WKBy2KBWlsLtbYWLkst1FoLVEstXHW1UC217u3q6qDW14fhHXYzNhtUmw0AIPW8MAOAMF9Z1zpF8RRSLQss6JTGQqzFz56iq+WyrvG1jcs6BdA1FmhN6xVd87JOcX9vamt8ffM2irtPjW3ufTcue7Zruaw0bqc0H8Pz+sa2FstNX97t2f+zQCqB9gun3bt3AwAmTZrks27UqFFITk7G3r17fdYFuo/Jkyfj8ccfb3cfknyvceJddVIKCgqQm9v69S4UfswgcIqiAAkJ0CckQN+rV6f3p7pcKDxwAEMuvri5mKqrh6uuDmq9u7BSrVb39/qm736+rFaoDQ3u7y2/GttCfjcjhY6qembw9y4co+bBswE4NfJq5I4aJXLsdgun4uJiAMDAgQN91ul0OuTk5ODLL7+ExWJBUivX/hQXFyMlJQUZGRk+65r2e/z48WD6HVGuWu/CiWecpNR1setNYhEzkKPodKhTVejD/KgJ1eUCGhqg2mzuYqrxCw1Nyy0Krwab5yxQ0/Z+l+12qDY7YG9aZwfsdqh2m3sfdru73d7Y7rADNnvzst3Ojz3Jo77eKnbsdgunmsY5jJJbuQW/6aO36urqVgunmpoa9Grlf1stX9+a5cuXY/ny5e11FcnJydjX4lqkoUOHAgAKCws9bVlZWejbty/y8/Nht9sBuOeDyM3NRXFxMcrLyz3bDhs2DHV1dTi/6MdQLLVQrPXoGRcPXXKS5jipqakYPHgwioqKUFXV/HDUvLw8lJWV4cSJE562QYMGwdx4S3GTjIwM5OTkoKCgwPNLyWg0Yvjw4SgpKUFpaWnI39ORI0c8bdnZ2cjMzOwW7wlA1L2n7pYTAE8fouU9daecmsY/4u+pf//m92Q0IjUjI6j3lBiKnA4dApxOKHYH+mT0RJ/MTBQcPAiH1Qo4HEgwGjHg4myUnjqJyvLzUJwOwOnCgIv7w2qpRek330BxOgGnExlpaUg2m3HiyBF3QeZyIcFoREZaGsrPnUNDba17W5cLfTIyUFdjQU1lBeByQXE6kWJOhF4BKs9fcPfJ5YRJr0dCXBwsVVVw2e2A0wWdqsIcHw97fT3sDQ2AywU4nYgzGgCHE7YGKxSnC3C5oFcAnQo47DagsU1xuaCoKtTGn6mRTgnrvxFtTXXQ7sXhU6ZMwbZt23DkyBG/Z53Gjh2LXbt24fTp08jKyvK7D5PJhN69e+PUqVM+6+x2O0wmEy699FJ8/fXXbXWlXeG6OLxJfn4+hg8fHrb9U/uYgTxmIIvjL08qA1VV3YVXY/GlNn6HywXV6QJczhbr1BbLLve2Lmfj9ipUtXk/cKnN610u97LTCUDVvr7pNS53u+c1qupuayzw3Ns191Vt6nNT/1vZrrld9bOtqmkvnjYVw7/1rYhnAARwxqm9M0JNRPzQIwAADC9JREFU7a2dkWpa15nXdxX8x0oeM5DHDGRx/OVJZaA0XRiu17vvKhTpRdcg+beg3RnOmu6gOXr0qM86l8uF4uJiZGZmtvoxXdM+qqurNaeDmxw7dgwAMGDAgED7LKakpES6CzGPGchjBrI4/vKYgTzJDNotnEY1XrW+fft2n3V79uyBxWLB6NGjO7yPbdu2AUC7++gKWn7mTjKYgTxmIIvjL48ZyJPMoN3Cafr06UhPT8fq1atx6NAhT7vNZsPixYsBAPPmzfO0V1RUoKysTLOPpkeqLF261HOxOeCeAPOll15CXFwcvvvd73bunRARERGFWbvXOCUnJ2PZsmVYsGABxowZg9mzZyMtLQ1btmxBYWEhZsyYgVmzZgFwX6/Ur18/NDQ0oKCgAJdeeikA4LrrrsOCBQuwatUqXHHFFZg5cyZsNhvWrl2L8vJyPPfcc+jXr1943ykRERFRJ7V7V12TLVu24Pe//z0+//xzNDQ0YODAgbjrrrvw2GOPwWQyAQAcDgeGDBmCmpoafP755+jfv7/n9U6nEy+//DJWrFjhecjv8OHDsWjRItx+++0heTPhvquutrYWiYmc/FISM5DHDGRx/OUxA3mSGQRcOHUHLJyiHzOQxwxkcfzlMQN5khm0e40TNWs5oRzJYAbymIEsjr88ZiBPMgMWTkREREQBYuFEREREFKB276rrbiZMmCDdBSIiIurmWrtmOqouDg+3vLw8zYM7KfKYgTxmIIvjL48ZyJPMgB/VEREREQWIhRMRERFRgFg4EREREQWIhRMRERFRgFg4EREREQWIhRMRERFRgFg4EREREQWIhRMRERFRgPRPPvnkk9Kd6E5Gjhwp3YWYxwzkMQNZHH95zECeVAacOZyIiIgoQPyojoiIiChALJyIiIiIAsTCiYiIiChALJzasXXrVkyePBnp6elISEhAbm4uli5dCqvVKt21mFBaWoqHHnoIAwcOREJCAvr164dbbrkF+/fvl+5aTJs9ezYURcGaNWukuxIzKisr8eijj2LAgAGIi4tDZmYmbr31VrEnxMeac+fO4aGHHsKAAQNgMplgNpsxbNgw/O53v4PNZpPuXtSaNWsWJk+e3Or6w4cPY+7cuejTpw/i4uLQv39/fP/730dpaWnY+sSLw9uwZs0a3H333UhKSsLs2bORnp6OLVu2oLCwEFOnTsXmzZuhKIp0N6PWkSNHMGbMGJSXl+P666/HyJEjcfLkSaxfvx4A8MEHH2Dq1KnCvYw9f/zjH7Fo0SIAwOuvv4677rpLuEfRr7S0FOPGjcPRo0cxYcIEXHnllTh27Bi2bNmCYcOGYe/evdDr9dLdjFq1tbUYMWIEjhw5gnHjxmHkyJGwWq3YsmULiouLcccdd+Dvf/+7dDejTllZGXJycjBmzBhs27bNZ/2hQ4cwduxYVFdXY8aMGbj00ktx4MAB/Otf/0L//v2xd+9e9OnTJ/QdU8mvmpoatUePHqrZbFYPHjzoaW9oaFAnTpyoAlDffPNNwR5Gv61bt6oZGRnqiy++qGlft26dCkD91re+JdSz2LV3717VZDKpJpNJBaC+/vrr0l2KCTNmzFABqH/729807fn5+eq5c+eEehU7XnvtNRWA+vDDD2varVarOmzYMBWA+s033wj1LvpYLBb1008/VUePHq0CUCdNmuR3uylTpqgA1BUrVmjaFy9erAJQH3jggbD0j4VTK95++20VgLpw4UKfdbt27VIBqDfeeKNAz2JLZWWl3/a0tDQ1Li4uwr2JbRUVFWpOTo7as2dP9amnnmLhFCGFhYUqAHXcuHHSXYlZv/3tb1UA6saNG33WPfLIIyoAde/evQI9iz4fffSRCkDz5a9wOnPmjKooinrZZZf5rKurq1NTU1PV1NRU1WazhbyPhtCfw4oOu3fvBgBMmjTJZ92oUaOQnJyMvXv3RrpbMSc1NdWnzeVyweFwoEePHgI9il0LFizAiRMnsGnTJpw5c0a6OzFj48aNAICbb74Zx48fx4cffoizZ8+id+/euPnmm9G3b1/hHka/ESNGAABeffVVTJ06FQaD+1dneXk53nvvPaSkpOCyyy6T7GLUuOSSS/CrX/3Ks/zb3/7W73Z79+6Fqqp+f0cnJCRg7Nix2LRpEw4fPozLL788pH1k4dSK4uJiAMDAgQN91ul0OuTk5ODLL7+ExWJBUlJShHsX2z766CNYLBaMGTNGuisx4/nnn8eGDRuwZMkSTJs2DatWrZLuUsw4ePAgAPc1l7/4xS+gtrgsNS4uDitWrMD3vvc9qe7FhBtvvBEPPPAAli9fjquvvhq/+c1vUFpaiqeeegoXLlzAW2+9heTkZOluRoWBAwdi6dKlnuXWCqe2fke3bD9+/HjICyfeVdeKmpoaAGj1L0NKSgoAoLq6OmJ9IqCurg6PPPIIAOChhx4S7k1s+PTTT/HLX/4SkyZNAp/QFHnl5eWen998801UVFSgvLwcy5cvh6IouOeee3DixAnBHsaGV155Bc899xy+/PJL3HbbbXjooYdgtVrx3//+F7fddpt092KO5O9oFk6taPpfXWt3zbW3nkLP5XJh3rx5KCwsxIIFC/Cd73xHuktR78KFC5gzZw4yMzPx5ptvQqfjPxmR1nSr+wsvvIA77rgDaWlp6NmzJ+6//34sXLgQNpsNa9euFe5l9HvyySfxi1/8Ar169cKTTz6Ju+++GzU1NZg1axY+//xz6e7FHMnf0fxXsBXtVatN7Tw9GxmqquKBBx7AunXrMG3aNCxfvly6S1FPVVXMmzcPpaWl+Mc//oFevXpJdykmJSYmAmj+H3ZL1113HQDg6NGjEe1TrFm5ciV+85vf4LrrrkNRURGeeOIJrF69Grt27YLVasXUqVNRVVUl3c2YIvk7mtc4tSInJweA+x+kq666SrPO5XKhuLgYmZmZvL4pApxOJ+6//36sXLkSN910E9auXQuj0Sjdraj34Ycf4oMPPsDll1+OLVu2YMuWLZ51TdfdrF27Fl999RXuvfdeXHLJJVJdjWrZ2dkA4PfjOJPJBACa654o9FauXIn4+HisX7/e8wsbcN8o9PTTT2PhwoV47733cPfddwv2Mra0/B3tz7FjxwAAAwYMCPmxWTi1YtSoUQCA7du3Y/bs2Zp1e/bsgcViwYQJEyS6FlOsVivmzp2L9evX4+6778arr77quaOFwqu+vh6Ae5K5Q4cO+d1mw4YN2LBhAyZPnszCKUyuueYaAMAnn3yChx9+WLPu8OHDAJp/iVB4nD17FklJSUhLS/NZ1zTB4rlz5yLdrZj2rW99C4qiYMeOHT7r6uvr8d///hfp6em49NJLQ35sflTXiunTpyM9PR2rV6/W/NKw2WxYvHgxAGDevHlS3YsJFRUVuOGGG7B+/Xr8/Oc/x2uvvcaiKYJmzpwJ1T3Xm8/XypUrAbhnDldVFePHj5ftbBS7+eabkZKSgvfffx8HDhzwtFdUVODPf/4zFEXBLbfcItjD6Dd06FCUl5djw4YNmnan04kVK1YAAKcjiLA+ffpg4sSJKCgo8LnL95lnnkFVVRXmzp0blt8Z/C3UiuTkZCxbtgwLFizAmDFjMHv2bKSlpXkeuTJjxgzMmjVLuptR7ec//zk++eQTDB48GAaDAUuWLPHZZuLEiZg4caJA74giIy0tDc8++ywefPBBXH/99ZgzZw70ej02bdqEU6dO4Wc/+xmGDh0q3c2o9qtf/Qoffvghbr31VkydOhVDhw5FXV0dduzYgcOHD+P666/H9OnTpbsZc5YtW4brrrsO99xzD/75z39i8ODBnkeuXHLJJXjiiSfCc+CQT6kZZTZv3qxOmDBBTUlJUePi4tTc3Fz1mWeeURsaGqS7FvXmz5/vM4Os99cTTzwh3c2YtHLlSs4cHmHvvPOOOnr0aDUxMVFNSEhQ8/Ly1FdffVW6WzEjPz9fveOOO9S+ffuqBoNBzcjIUK+55hr1T3/6k1pfXy/dvaiFNh65oqqq+tVXX6lz5sxRe/XqpRqNRrV///7qwoUL1TNnzoStT3zILxEREVGAeI0TERERUYBYOBEREREFiIUTERERUYBYOBEREREFiIUTERERUYBYOBEREREFiIUTERERUYBYOBEREREFiIUTERERUYBYOBHR/79RMApGwSgYBUQCAF88jH2SoECsAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 0.954\n",
    "\n",
    "X = np.linspace(0, 10)\n",
    "Y = stats.lognorm.pdf(X, s=)\n",
    "\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 547,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X: [0, 0.1, 1, 10.0, 100.0, 1000.0, 1000.0]\n",
      "Y log norm: [0.    0.514 0.789 0.942 0.99  0.999 0.999]\n",
      "Y_i: [0.5, 0.52, 0.75, 0.95, 0.996, 0.999, 0.99999]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x1a2ae65d10>"
      ]
     },
     "execution_count": 547,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 3\n",
    "\n",
    "X = X_i\n",
    "Y = stats.lognorm.cdf(X, s=s, scale=.09)\n",
    "\n",
    "print('X:', X)\n",
    "print('Y log norm:', Y.round(3))\n",
    "print('Y_i:', Y_i)\n",
    "\n",
    "ax = plot(X, Y, xlog=False, label='log-norm', color='red')\n",
    "\n",
    "\n",
    "X_i = [0, .1, 1, 1e1, 1e2, 1e3, 1e3]\n",
    "Y_i = [.5, .52, .75, .95, .996, .999, .99999]\n",
    "plot(X_i, Y_i, xlog=False, ax=ax, label='simulation')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 550,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X: [0, 0.1, 1, 10.0, 100.0, 1000.0, 1000.0]\n",
      "Y log norm: [0.    0.514 0.789 0.942 0.99  0.999 0.999]\n",
      "Y_i: [0.5, 0.52, 0.75, 0.95, 0.996, 0.999, 0.99999]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.axes._subplots.AxesSubplot at 0x1a27f890d0>"
      ]
     },
     "execution_count": 550,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAk4AAAE4CAYAAACtyny0AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOyde3wU1dnHf5tNQrJhcyEJJFwkkATK/SoIYuWmXCoUBcEiCqIg9NX6Klrrq1it2lZBxVqrBVvFIkVBrCIFBBFvyCUJhJAQSAiBmAtsllw3bDbZnfePJUtC9syZ2Z29zPB8P598Qs7veZ49T36Z5DBzdkYnCIIAgiAIgiAIgktIoCdAEARBEAShFmjhRBAEQRAEIRFaOBEEQRAEQUiEFk4EQRAEQRASoYUTQRAEQRCERGjhRBAEQRAEIRFNLZwmTJjg0/qlpaU+rU8EHvJY+5DH2oc81j6B9FhTCyd3WCwW2RprvLy8XJE5KYVYb4GqKzdXSjwvhjz2b121eMzSyGPlc8ljcchjvq4mjzW/cDp79qxsjTVuMBgUmZNSiPUWqLpyc6XE82LIY//WVYvHLI08Vj6XPBaHPObravJYp6U7h0+YMAFff/11oKdBEARBEIRG0fwZp5KSEtkaa7y4uFiJKSmGWG+Bqis3V0o8L4Y89m9dtXjM0shj5XPJY3HIY76uJo81v3AKCwuTrbHGKysrFZmTUoj1Fqi6cnOlxPNiyGP/1lWLxyyNPFY+lzwWhzzm62ry2ONLdbNnz0ZNTQ327NkjOaexsRGrVq3Cxo0bcebMGURERGDEiBF44oknMGXKFE+m0QZfX6rLyMjAyJEjfVafCDzksfYhj7UPeax9AumxR2ecTCYTdu7cKSvH4XBg5syZWLlyJQRBwPLlyzFr1iwcPHgQ06ZNw4YNGzyZCpfs7GzZmlhOMOGreXpTV26ulHheDHns37pq8Vjqawca8pivk8fK1yWPPUfWGSeLxYKcnBw8+uijOHDgACZNmiT5jNPGjRtx9913Y9KkSfjvf/+L8PBwAEBOTg5Gjx4Ng8GA4uJidOzY0bNO4P6Mk81mc73W1bA0ueOBwlfz8aau3Fwp8bwY8ti/ddXiMUsjj5XPJY/FIY/5upo8lnzGac+ePejYsSPGjBmDAwcOyH6hDz/8EADw0ksvtWl20KBBuOeee2A2m7Fjxw7ZdXlYrVbZGmu8oaFBkTkphVhvgaorN1dKPC+GPPZvXbV4zNLIY+VzyWNxyGO+riaPQ6UG9urVC08//bTr65deeknWCx08eBBGoxHXX399O23y5MlYu3YtDh06hDvvvFNWXR5lZWWIjo6WpbHGCwsLg+q6uVhvgaorN1dKPC+GPPZvXbV4zNLIY+Vzg8Vja7MD5xuacSD7NAYMGACHAAgAHIJw+TMgCFd93aILkBEPCIIAB9AqT7gSj8v65fjSsnIkJdvhECTMAW50AXCg/RxNlZXoFJ8gvSeHAw67A4LDgaqLVYg2GuFwOCA4BOdnuwMOx+U4hwBBcH52OByw1FsQERHpGhMEod1nq7URYeHhl19LuPJ9uvz9sTU1Q6/Xt//+AbDb7UCI/sr3AFe+F3YBgE4HB3QQANx56jvcuXwyRo67UfRnzld4vDlcp9NJvlRXV1eH6OhoDB482O21yqysLIwYMQKzZ8/Gli1bPJkOANocTngPeax9yGN1canZgfOWZpxvaMb5BjsqGlr+3Wrssl5rcwR6uoSPGXvmCDZseBL5m/6NQTfcgK4dQxGi0/l1DpLPOHlDXV0dAMBoNLrVW/63UFtb61Zfu3Yt1q5dy30do9GIjIwM19f9+vVDeXk5qqurXWPJycno1q0bsrOz0dTUBMB5B9L+/fujuLi4zVscBw8ejIaGBhQWFrrGTCYTEhMT27xOTEwM0tPTUVBQgJqaGtf4yJEjYTKZ2tz1NC0tDQaDAceOHXONJSQkICUlBXl5ea7Tj2FhYRgyZAhKS0vb3Fq+X79+AIATJ04o1lPPnj1V3VNcXBzi4+MV6ykjIyPgPWnRJ1/1ZDabUVVVJbknAK7XC4ae8vPzUV9f36anQPt05swZ1+9tT3ri+WS1A+jYCaGdkpBxshhl9Y24aNOhyq6HPTIWJdUNqKhvgrlJB4vdv38UieBmf69h6L3ySyAXiDpZgD2jGxB6+UdEyd97Yv+58ssZp9LSUnTv3h3jxo3Dd999104vKChAnz59cOutt2LXrl2eTAeA+zNOLQsdd7A0ueOBwlfz8aau3Fwp8bwY8ti/ddXiMUsjj5XPNZlMiIqNd3sWqOWjpOYSLjaF4HxDM+rozBDhJR1CgFdvTsL/DOnk99f2yxkn3hmllnHWGSlvEDv4WZrc8UDhq/l4U1durpR4Xgx57N+6avGYpZHH0nMbmhzOS2OtLpWdb2i+6nKZc5FU32RSauoeo7c3o3P9RcRY6xAiCAhxOHfFhAgCdIKAEOHy1w7h8rjj8vjlr1vFt9Fa57b+unWur+MdDu9fSwfodCEICdFBF8L4rNcjRKeDTh+CkJAQ57i+1eeWcb3e+TnU+dmp6dt+Dg29nKtHSKjeOd7yWa935obqL8e1fB3q5nPolbjQUOjCQtGld3cYInxzY1Eeflk4GY1GdOrUCWfOnIEgCNBddT2yqKgIANC7d2/FXzsrKwvDhw+XpbHGg21vhFhvgaorN1dKPC+GPPZvXbV4zNKudY8tTc4N1OctrRdAdtdCqMLSjHNVFlTbQ1HfFPgzQ3p7M7rUmdGl3uz8fPkjqa7y8r8rXV93aqhBiCcXUfR6IDQUCAtzfm7976s/ezB2oaoKnbt2lV+DE3+isBD9Bg2SFq/XAyFX3kgfjMfxMNHjeGibsUAex365VAcA06dPx44dO3Dw4EGMGjWqjfbggw9i7dq1+OSTT3DHHXd4Mh0A7i/V2e126PV6t/EsjTUebL9wxXoLVF25uVLieTHksX/rqsVjlqZFj+ttjqs2TDejrL4JpkttxysammFpCvxz3UPtTehcdxFd6s1Iqq1sszC68rXzs9vFUFwckJQEJCfD0aULQrp2dX59eSyvvBz9hwyRtii5akHhC+g45utqOo59csbpwoULCA8PR2xsrGts/vz52LFjB5555hls377d9eyZnJwc/Otf/0JiYiKmTp2q+Fzq6urazEOKJpYTTPhqnt7UlZsrJZ4XQx77t65aPPZkroGANcfWi6GrL5dd/c6yYFkMuT8jdPVYJeIu1bZbDAmhodC1LH76JQNJg4HkZCApCZboaESlpjq/7tIFiIhw5dVWV7f7/jVkZACDBvmlbynQcczX1XQcK75wOnXqFPr3748OHTqgvLzctb9p/vz5eP/997F7924MHToUU6ZMQXV1NTZv3gyr1Yr169fDYDAoPR2YTCbmN5ylscZjYmIUn583iPUWqLpyc6XE82LIY//WVYvHLC1QHguCgPomR5vLYuctzcj96QKaIy61uVR2vqEZDc2BXwyFNTehc337RVD7RZH7xRAAICYGSEpCQ3wsDCOvdy2GWs4OtXwuNJuR3rev23mUFRQgPT3drRZMHrOg45ivq+U4Bnxwqe7ChQsYMGAAjEYjcnNzERkZ6dKsViteeeUVbNy4EcXFxYiIiMD111+Pp556ChMnTvSuE/j+Pk4EQRCtab0YuvpdZO7GgmUx1KWu0s2lsfZfxzXUwO3NAPR655mfqxY/7T536QL44D/EBBFIPF44BSPuFk5FRUXMTecsjTVeIPK/nkAg1lug6srNlRLPiyGP/VtXLR6zNJ7HgiCgznWZ7Kp3kVnaj10KksWQu83S7i6VxV6qdb8YAgCjEUhKwqW4OESmpLRfDLX8Oz7euXi6jNo89jd0HPN1NXnsl3fVBRKx03ksjTXe+iZvwYCvTlV6U1durpR4Xgx57N+6avHYnXbe0ox95+qQjdp2l8ZaX0ILhsVQeLOt3d4g1qUy0cVQSAjQuTPQNQlI7it+ligqCgDQYDYjMj5e8lyDyWOAjmNf5JLHV9D8GSclCbZ34xDKQx5rD5tdwGen67DueBX2nLMgkL/wOjQ1Xlnw1DvPDiXVXnkHWetLZTHWOvZiCHBeAktOFr9UlpQEJCa2OTt0LUDHsfbR3Lvqggmxby5LU8tB56t5elNXbq6UeF4Meezfumrx+OTFRrz4VT52XYyA6ZJd8nzl0rIYcr+Buu0YdzGk0zkXOn168RdEnBsGZ2RkYGRSkkc9qcVjT+YaCOg45utq8pjOOBEEoRkuNTuwpaAW7x6vxrelDR7XibBZ29xwse2iqLLN19HWevHFEOB8+7zUs0NhgbkbMkEQ0tD8GSez2Yx4xrV6lsYaD7ZnXIn1Fqi6cnOlxPNiyGP/1g1Gj0sdUVh3vAob8mtQ3Sh+t+uBZafQ2/xT23eR1bfaVF1bCWOjhb8YAoCEBCAthb8gio52nk3yoHdP0ZrHcjQ6jpXPJY+voPmFU01NDdMMlsYaP3v2bFAdjGK9Baqu3Fwp8bwY8ti/dYPF43qbA5tO1eCvGReQXS1+4jy2oQYLMr/Akh+3YHD5KfEJd+gA9OzJXwx16aLI2SHymK/L1eg4Vj6XPL4CXaqTQbBdZyWUhzwObgRBQMZ5K9Ydu4h/51ej3iF+Xuim0xlYcmAL5mR/icimRiAsDHUDB8LYvz97QRQbyzw7RKgDOo61TyA99u0DeoKAgoIC2ZpYTjDhq3l6U1durpR4Xgx57N+6gfA4M+8U3jpQimFvZWHUpjNYl1fDXDQl1F/Eiq/fw4k/3YZv/7oQ9xT/iMj5dwFbtgBmM06uXQts2ACsWgWsWAHMnw9MnAj06+d8BpqfF03kMV/3VAsWyGO+riaPNX+pTuxUHktjjaelpSkyJ6Xw1WlKb+rKzZUSz4shj/1b118eC4KAHzJPY933xdjcnIBLoc0AItsnX2byyf1YcmALfpmzFx36pgP3zUXdhAkwTp7c5u345LHyuYE6jlkaeax8Lnl8Bc1fqvPkacyscZvNhvDwcGUmqwD0xG2+Th4rX9enHtvtqPz+ED74tgDvNifhRFx30bzkmgtYfPBT3J/xGXoNTgNmzHB+XL7LsLvXJo+Vzw3UcczSyGPlc8njK2j+Ul12drZsjTV+7NgxReakFGK9Baqu3Fwp8bwY8ti/dRX3uL4eZ15/HXsefg7zlr+NrocNWGEcyVw0hTjsuC13Hz7b9CTOFfwD9/88Gb0KsoE9e4BHHnEtmlivTR4rnxuo45ilkcfK55LHV9D8GScloQ2H2oc89hPnzgFffIHyXV/jvcYE/GPkL1GUcJ1oSs+Lpbi/8Bvc1yME3X8xGRg7FgiVv9uAPNY+5LH2oc3hPsRkMsnWxHKCCV/N05u6cnOlxPNiyGP/1vXIY4cDOHQIWLkS9mHDsH3aPZiVaUePn6/E01MfZi6aQu1NmF2ahU8t3+L03ddh5cYX0f3lPwA//7lr0eSJ/8GEZjz2MsZTH8lj/+SSx1fQ/MLJYrHI1ljjCQkJisxJKcR6C1RdublS4nkx5LF/60rObWgAPv8cEQ8/DHTrhnNTZuH3GVVImbkaty15G58NmgS73v0Zo/RLZrwcVYaf7uqKLasWYOjdU6Hv21f2fNxp5LHyuYE6jlkaeax8Lnl8BbpURxCEcpSWAl98AWzbBnz1FZpszdg2YDzWjZmDXX1vhBDC/r9aB6EZs+OasGR8Gm7uGQ0d3UuJIIggRJVnnLZt24alS5e2+wCA0tJSAEBOTg6sVityc3ORl5cHACgpKUFFRQUA52azvLw81NbWIj8/HwBQXFwMk8mE/Px8ZGVlwW63o7q62nUPiSNHjsBsNgNwXl8FnLeCLyoqAuC810R1dTXsdjuysrIAOE8xFhcXAwDy8/NRW1sLm83m2uxWUVGBkpISAEBeXh4sFgusVitycnJc/Vzdk8ViQV5eHvLz89v1ZLPZ3PYEwG1PRUVF7XrKycnxuKf8/HxZPWVmZrbpSY5PLT2dOHGC29PVPh0/ftxtTy3fVyV9cteTVJ+OHDkiuSdf+tS6p5b6JSUlqCgvB7KyULF8ORwjRgDduwPLlqHwYA5+N3k5evz+K8xe/AZ29ruJuWga2BFY0asRZcsH4C8zUnCdwwydTtemp5ae3fWUl5fH9Ck3N7ddT0ePHlXcJzk/e1f7lJOT45PfEW18ktnT8ePHFTmepPrU4gGrp9YxV/eUmZnZrqcjR44o7pM3v8vz8/N98jtCrk+te8rPz5fVU1ZWFvdnT8wn3u/yjIwMpk/5+fntesrLy/P531wWmj/jVFtbi+joaLfxLI01HmwbDsV6C1RdublS4nkx5LF/69ZeuIDojAzg88+dZ5cu/5Kxhobj00GTsW7MHHydPlq0hkEP3PWzWCwZGIvRSZGoq6tT3GOWRh4rnxuo45ilkcfK55LHV9D8DTAjIiJka2I5wYSv5ulNXbm5UuJ5MeSxH+pWVADbtwPbtsG4e7dz/9Jl8rqkYt2YOfhg5ExcjIoVLTOicwSWDIzDr/pGI7rDlfuy+MJjKXWDgaDx2IvcQB3HUl870JDHfF1NHqvyUp0cTpw4IVtjjYcp8EBPJRHrLVB15eZKiefFkMc+qCsIwLFjwEsvAaNHO5/j9sADwGefQdfQAEt4JN4bNQs3/mYDBvzuc6y5+V7moqmjXsDywXHImt8LGfN748HBcW0WTVLm44nHLI08Vj43UMcxSyOPlc8lj6+g+Ut1BEFIpLER2LfPubF72zbnvZauIqt7P6y7YQ42Dv8FaiONouXGJkdiycA43NknGlFhmv8/GkEQ1wia/23WsjFNjsYa520Y8zdivQWqrtxcKfG8GPLYi7omE7B+PTBnDpCQAEydCrz1VptFU22HKLwzdi5GPPYxRqzYgnduvIu5aOoUocf/DuuE4/f0xg/zemHRgFjUmS9In48HulztmvPYD7mBOo5ZGnmsfC55fAXN73FqamqSrbHGy8vL0a1bN0XmpQRivQWqrtxcKfG8GPJYBoIA5OUh4l//Ar77DvjxR+fY1WEADvQcgnVj5uCjoVPR0MEgWnZCdwOWDIzD7WlGRIS2/f9YoDxmaZr3WIG6ajmOWRp5rHwueXwFulQng2B7pwahPJr0uKkJ+PbbK5fgLr892R0XDTH418gZWHfDHOQmp4uW7WLQY1H/WDwwMA5pscHzQFUemvSYaAN5rH3okSs+pOV+EnI0sZxgwlfz9Kau3Fwp8bwY8tgNFy8CH34IzJvnvAQ3eTLwxhtuF00CgH2p1+PuBS+j6/P78L+3P8VcNOkAjIsHPrmtO0ru74M/j+vCXTQFymOprx1o6Djm6+Sx8nXJY8/R/Bkni8WCqKgot/EsTe54oPDVfLypKzdXSjwvhjy+zMmTV84q/fADYLeLhp/vGI/3R83CuzfPR2F0kmhs946huH9ALBYPiEO83qYKj1maqj32U121HMcsjTxWPpc8voLm9zjp9XrZmlhOMOGreXpTV26ulHhezDXrcXOzc4H0+efOxdLlu+2KYdeFYPeAn2PtL5ZiW9IgNIucdNbrgBm9jVgyMBZTenaEPsT5CBSrVXxBJqsHiTGeeCz1tQMNHcd8nTxWvi557Dmav1RXIPLHhKWxxn11Lw5PEestUHXl5kqJ58VcUx5XVwObNgF33w107gyMHw+89hp30fRTan/84cm1SH0jC9PufwufJg1hLpp6x4Thj2M7o+SBdHw6owem9zK6Fk1u5yS3Bw9iPPGYpQW9x0FQlzxWFvKYr6vJY81fqlMS2nCofYLS49Onr1yC+/Zb55kmCTQPGozts5dhXc+x2FETBofIkR6u1+H2VOfZpQk9ohCi4QfsBqXHhKKQx9qHNof7ELF7PbC0YLsHCAtfzdObunJzpcTzYjTnsd3uvAT35JNo6tMHSEsDHn0U2LtXfNEUFgbccguK3liLp7efxHUPb8asmJuxvZq9aPpZXDhe/XkXlD6Qjk3Tu2PSdR25iya1eCz1tQMNHcd8nTxWvi557Dma3+OkJMnJyYGeAuFjAuZxXR2wa5fzrNJ//wtUVgIAuA8ViI8Hpk9H420z8VmfcVhX1Ig95yzAKfYCKzJUh190C8Ujo7rhxq6R0Gn47JI76DjWPuSx9gmkx3SpjiACxdmzzoXS5587H3Ui9YZ0P/sZMHMmMGMG8vsOx7snarH+RA0qL4lv2h6aGIElA2Mxv28MYiOCa7MlQRCEWtD8pbqcnBzZGms8OztbkTkphVhvgaorN1dKPC9GNR47HMCBA8DTTwODBwMpKcDDDwO7d4svmvR6YMIE1ybwSzm5+GDhU7iprBv6fViMV7MuMhdNHcNCsHRgLA7/qhey5vfCr4d0QmyE/prwmKXRcax8LnksDnnM19XksawzTrt27cKqVauQmZkJq9WKXr16Yf78+Xj88ccRERHBzc/KysJLL72EH374AWazGVFRURgyZAgeeugh3HnnnV41Arg/42S1WplzY2ms8WDbcCjWW6Dqys2VEs+LCWqPLRbnwmjbNuCLL4AL/Oe2AQBiY4Hp02GbMgXhM2cCsbHINlmx7ngVNpyoQY3NIZo+OikSSwbGYl6fGHQMb///o2vBY5ZGx7HyueSxOOQxX1eTx5L3OG3YsAH33HMPOnbsiDlz5iAuLg47d+7EypUr8f3332PHjh2ieyWOHj2KcePGoampCTNmzEDv3r1hMpnw6aefYu7cuXjnnXfw4IMPKtJUa+wiNwFkaWI5wYSv5ulNXbm5UuJ5MUHn8U8/XXkX3N69QGOjtLz0dGDGDOfHjTcCYWG4WFWHbSXNWLejCIfPW0XTYzuE4J5+sXhgQCwGJ4r/grsWPJb62oGGjmO+Th4rX5c89hxJl+rq6+vxyCOPwGAwYP/+/Xjvvffw2muv4ejRo5g4cSJ27dqFTZs2idb4y1/+gkuXLmHLli3YunUrVq9ejfXr1+Po0aMwGAxYvXq1Ig1dzdmzZ2VrrHGDQfxBp/5GrLdA1ZWbKyWeFxNwjx0OICMD+P3vgeHDgR49gF//GtixQ3zRFBIC3HQT8MorQH4+cOoU8OqrEG6+GYfMzViypwypG0qw9Kty0UXTz7sZ8K8pXVG2pA/+Mj6Ju2gCrg2PWRodx8rnksfikMd8XU0eS7pUt3nzZsydOxfLli3D22+/3Ub78ccfMXbsWEyfPh3bt29n1rj11luxe/du1NXVoWPHjm204cOH4+TJk7BYLB624YQ2hxN+o6EB+OqrK5fgysul5RmNwLRpzrNK06Y53xV3mSqrHR/m12Dd8SocqxQ/S5UYqcfC/s6zS307dfCmE4IgCEIGks44HThwAAAwadKkdtro0aNhNBpx6NAh0RpDhw4FAKxdu7bN+MGDB5Gbm4tRo0ZJmrBcSkpKZGus8eLiYiWmpBhivQWqrtxcKfG8GL95XF4OrFvnfEdbQoLz87p1/EVTr17Ab37j3OtUWQl89BGwYAEQHw9BEPBdqQX37ipF13Wn8PC+CtFF0y3XReHj6d3x0wN9sOqmLh4vmq4Fj1kaHcfK55LH4pDHfF1NHkva49QywdTU1HZaSEgIUlJSkJOTg/r6+nZnk1p49tln8dVXX2HFihXYt28fHnvsMezYsQNr1qxBXFwc3n33Xc+7ECEsjH0nHJbGGq+srERKSooS01IEsd4CVVdurpR4XozPPBYEIDv7yi0DMjK4cwUA6HTAmDFX9iv17+8ca4WpoRkfnKjBu8erkF9lEy3XNSoU9w2Ixf0DYtErJlzaHDhcCx6zNDqOlc8lj8Uhj/m6mjyWdKmu5TJbQUEB0tLS2unjxo3DDz/8gNLSUnTt2pVZx2az4e6778aWLVtcY4MHD8aePXuQmJjoYQtXoEeuEN6S+cMPGFFbe+USnNT/lUVFAVOmOBdK06c7nyN3FQ5BwN4SC9blVOPT07VoEnljXIgOmJ7SEUsGxmF6r44IDdGxgwlZ0HGsfchj7RP076prWVux3jXH0wHAYrFg/vz5+PzzzzFw4EDcd999+M9//oPvvvsOs2fPxqeffor4Vvs9WrN27dp2l/jcYTQakdHqrEC/fv1QUFCA5laPqUhOTka3bt2QnZ2Npsv3zjEYDOjfvz+Ki4tRefmOzYBzUdfQ0IDCwkLXmMlkQmJiYpvXiYmJQXp6OgoKClBTU+MaHzlyJEwmU5uNbWlpaTAYDDh27JhrLCEhASkpKcjLy0NDQwMA5wp7yJAhKC0tRXmrS0H9+vUD0PYBh9721LNnT1X3FBoaipSUFK96qtqzB8Kf/4yh+/cDly5BCo1duqDu5puRsHgxStPTUX7xolM4dw79oqJcPZkaddh2QY/tlR1wziL+/5TkDg78sksznhjfB51CbCgsPImjVZ71FGw++epnr7i4uM0xzusJgOv1gqGnI0eOtHnXUDD4lJub22ZOgfCpdU+hoaFIT09321PrObX0BKDNeKB/77VoweRTWFgYunbtKrmn1jU98cmb46msrMyV29ITAJ/+3hNblEk64zR79mxs3boVWVlZGDZsWDt90KBBOH78uNuN3y0sXLgQH3zwAR5//HG8/PLLCAlxbq/6xz/+gaVLl2LixInYvXs3byqiuDvjZLPZEB7u/vIGS5M7Hih8NR9v6srNlRLPi/HK49OngWeeATjvCnUxatSVS3CDB7e7BNdCs0PAzuJ6rDtehe1n6mEXOcpCQ4BZqUYsGRiHyde1fcAueczX5Wp0HCufSx6LQx7zdTV5LOmMU8t1xNOnT7dbODkcDhQXFyMxMZG5aLLZbNi4cSNuuOEGrFq1qo12//33Y8+ePdi0aRNKSkrQo0cPD9pgY7Vamd9clsYab2hoCKqDUay3QNWVmyslnhfjiceNP/2E8DVrgHfeEb9rd2QkcMstzo3gv/gFkJQkOteztTb8I7ca/8ytRmm9yAN5AaTHhmPJwFgs7B+Lzgb3hyJ5zNflanQcK59LHotDHvN1NXks6V11o0ePBgDs3bu3nXbw4EHU19fjhhtuYOabzWY0NzczF0VJl/8YXZB6V2UZlJWVydZY461PHwYDYr0Fqq7cXCnxvBhZHlsswAsvwDB4MPDmm+4XTV27Ag8+6NzjZDYDn30G3H8/c9HUZBfwSUEtpn56Fr3+WYgXDi4Wm88AACAASURBVFYyF00d9Drc/bMY7JvTEycXpuKJkQnMRROvN2/QtMccjY5j5XPJY3HIY76uJo8lXaqrq6tDz549YbPZcPDgQQwYMACA80zStGnTsHfvXmzevBlz5swBAFRVVaG5udm14dtut6Nz584QBAFZWVltdsKbzWYMHz4c5eXluHDhAmJjYz1uhjaHE0yamoB//hN47jmgosJ9zNChOLV4Mfo89BDzElxrCqoa8e7xarx/ohoXGsTvbDswvgOWDIzFgn6x6EQP2A0odBxrH/JY+wTSY0lnnIxGI15//XVYLBaMGTMGixcvxmOPPYahQ4di7969mDFjBmbPng0AqK2tRffu3ZGcnIxTp04BAPR6PZ5//nlUVVVh4MCBmD9/Pp544gksWrQIffr0wblz5/Dkk096tWhiIXavB5YWbPcAYeGreXpTV26ulHhejKjHZ84AW7cCAwcCy5a5XzSlpAAbNgCZmagdM0Z00WRtduDD/BqM31yMPutP45VMM3PRZAjVYfGAWPw4LwXHFvTGb4bFy140kcd83VMtWCCP+Tp5rHxd8thzJD+rbuHChejSpQteeeUVfPLJJ2hsbERqair++Mc/YsWKFa531BkMBiQlJaGurg6RkZGu/Iceegg9evTAX//6V+zatQu1tbVISkrC9ddfj4ceegi33Xab8t0BiLr87iY5Gmu8Z8+eisxJKcR6C1RdublS4nkxTP3779Ht0UfZ91+Kj3duDF++HOjgvJEky+PjlVasO16Nf52oRlWj+AN2R3SOwJKBcfhV32hEd/Du7BJ5zNflanQcK59LHotDHvN1NXks6VKdWqBHrhAAgLw84KmnnDetdEdkJPC//ws8+SRw+W2t7rA0OfDRqRqsy6nGgQrxWxREh4dgwc9i8MDAWAzrHCkaSxAEQagXSZfq1ExWVpZsjTWeIfXO0X5CrLdA1ZWbKyWeF+PSS0uBBx4ABg1yv2gKCXFu8i4oQNacOW4XTRkZGcg8fwnLvipH8rpTuH93ueii6caukXj/1q4oX9IHb01MVnzRRB7zdbkaHcfK55LH4pDHfF1NHmv+jJPdbode7/5yCUtjjQfbhkOx3gJVV26ulHhejP3iRehXrwbWrGHfvHLmTOBPf3I+/sRNTUuTA/86UY01B8tw0iL+/4n4CD3u7ReDBwbGoX+8bx+wSx7zdbkaHcfK55LH4pDHfF1NHmv+jFNdXZ1sTSwnmPDVPL2pKzdXSjwzprEReP116NLSnIsiN4um5uuvB777znlLgcuLptY1KyzNeGb/BfR49xSW760QXTRN7GHAv6d1Q+kD6Xjt5iSfL5pazzOY6vrVYwm6p1qwQB7zdfJY+brksedofuFkMplka6zxGJH9MIFArLdA1ZWbKyW+XYzDAXz4IfCznwGPPYaQqqr2SX37Alu34syGDcC4ce3kH4su4IHdZej5zwK8dKiSueG7i0GP342MR8GiNHw1OwV39Y1Bh1D/HTbXrMcydLkaHcfK55LH4pDHfF1NHmv+Uh2hMb780rmp++hR93pSkvNeTfffD4S2fdOoIAj45qcGrM4yY/uZeuZL6ABMTemIJQNjcVsvI8L09IBdgiAIwonmzzgVFRXJ1ljjBQUFisxJKcR6C1RdublS4ouKioCsLOejT6ZMcb9oMhqBF14ACgudd/2+vGgqKipCs0PARydrMGrTGUz45Cxz0RTXIQTLUkNQvDgd/511HW5Piw74ouma8thDXa5Gx7HyueSxOOQxX1eTx5Lv46RWxE7nsTTWeOunMAcDvjpV6U1dubnc+DNn0O2JJ5w3sXRHWBguLVqEyJdeAi7fqb6FOpsdm8rCsPbrQpytYz+Prld0GB4bHo/7BsTiRHYWrosOk9WDL7kmPJYQ48lxzNLoOFY+lzwWhzzm62ryWPMLp/j4eNmaWE4w4at5elNXbi4zvrISePFF4G9/QwfWQ3jvugt48UVEpqa2GS6rb8KbRy/inZwqVIvcrHJUlwg8MTIBt6caoQ8JzstxmvZYRownx7HU1w405DFfJ4+Vr0see47mL9WJ3euBpQXbPUBY+Gqe3tSVm9su3mIBXnoJSE0F3njD/UN4J04EDh8G/v1vIDXVVeN4pRX3fVmKlH8W4M8ZZuaiaWbvjlg7yIoDd/XCnPTooF00ARr12IMYT45jqa8daMhjvk4eK1+XPPYc2hxOBAfNzcB77wG//z1QXu4+ZvBg4OWXnfucLj/iRxAE7C2xYHWmGTvPWpjlO+h1WNgvBo8Nj0ffTr6/jQBBEAShTTR/xslsNsvWWOO+ekupp4j1Fqi6cnPNlZXAf/7jvNv30qVuF0327t2BDz4AjhwBpk4FdDo02QV8mF+D4RvPYPLWc8xFU6cOOjw7OgHn7k/H3yd3dS2ayGM/eiwhnhfjyXHM0shj5XPJY3HIY76uJo81v3AS20DG0ljjZ8+eVWROSuGrzXHe1JWV+8MPiJo6Fbj9diA/v70eFwe8+irOffklcM89QEgIahvteDXTjN7vFWDBzlIcNVndlk6NCcPfJiTh20nheH5MZ3Q2tN3ORx77yWOJ8bwYT45jlkYeK59LHotDHvN1NXlMl+pkEGy38VctJ044H8L72Wfu9YgI4JFHgN/9DoiNBQD8VNeEvxy9iL/nVKHWxt7wPSY5Eo+PiMcve3u24Zs81j7ksfYhj7UPPXLFh4jd64GlBds9QFj4ap7e1BXNLStzXo4bOND9oikkBFi8GDh1Cvjzn4HYWGSbrJi1+QR6vVeAVZlmt4smHYDbU434YW4K9s/rhTvSrmz4Jo+Vrys3V0o8L8aT41jqawca8pivk8fK1yWPPUfztyNIvOrePlI01nhaWpoic1IKsd4CVddtbk0NsGoV8Npr7Ifw3nab83lzAwdCEATsPluP1Zlm7D7H3vAdodfhvgGxuD8tDCOuS5A+H5Fx8lj5XCnxvBhPjmOWRh4rn0sei0Me83U1eazKM07btm3D0qVL230AQGlpKQAgJycHVqsVer0eeXl5AICSkhJUVFQAALKzsxEREYHa2lrkX95fU1xcDJPJBKPRiKysLNjtdlRXV7tWu5WVla5Nai1vjzSbza67mhYUFKC6uhp2ux1ZWVkAnBvYiouLAQD5+fmora2FzWZDdnY2AKCiogIlJSUAgLy8PFgsFlitVuTk5Lj6uboni8WCvLw8GI3Gdj3ZbDa3PQFw21NRUVG7npqamjzuyWg0XumpsREVTz0FoXdv5y0G3CyaGgYNQuPu3bBs2oSjCMEHedXo/95JTPn0HHPRFB8O/HawAefuT8cDseUYlBTN7KmwsNCtTw6Hw21PBoNBcZ+A9j97Un26cOEC0ydvfvba+CSzp5YxqT2xjicpPrX01DLmrqeIiAimT3q9vl1PtbW1ivskdjzxfGpsbPTJ7wi5PrXuyeFwyOqJdTxJ9clisSAsLIzZU1hYGNOn4uLidj1dvHhRcZ+8+V1uNBp98jtCrk+tezIajbJ6Ki0t5f7sifkk9je3Zf4sn4xGY7ueDAaDz//mMhE0xPjx49uNZWZmMuNZGmv88OHDnk3MR4j1Fqi6mZmZgmC3C8LGjYLQq5cgAO4/0tMFYcsWITMjQ6i2NguvHDYJ3dadFPB6LvOjz/sFwt+PXRQamuyS50seK19Xbq6UeF6MJx6zNPJY+VzyWBzymK+ryWPaHC4D2nAogT17nA/hvbz6b0eXLs57NT3wAM5dAt44asa649WoE9nwfVM3Ax4fHo/bendEiM63N6skj7UPeax9yGPtQ5vDfYjYvR5YWrDdA4SFr+bpUd2jR503przlFveLpo4dgeefBwoLkTV7Ee7ecx693yvAa1kX3S6aQnTAnHQjDsxLwSfjozAz1chcNJHH/q0rN1dKPC/GE4+lvnagIY/5OnmsfF3y2HM0v3CyWNibi1kaazwhwf0G5EAh1pvf6hYXAwsWAMOGAV9+2V4PDQX+538gFBRgxz2PYtKuSozYeAYbT9bC7uZcpyFUh4eGxOHUwjRs/kUPjE42cOdDHvu3rtxcKfG+8JilkcfK55LH4pDHfF1NHtOlOsIzzGbnhu+33gJsNvcxc+ei8Q8vYmNzIl7NMiPX3Mgs18Wgx8NDO2HZoDjER2r+zZ4EQRCEStH8Gad8d3ek5mis8ZZ3CgQLYr35rG5Dg/O2Ab17A6+/7n7RNH48qvYfwp9WvIWUbwQs3l3GXDT1jgLenZyM4sXpeHpUottFE69P8ti/deXmSon3hccsjTxWPpc8Foc85utq8ljz/7Xv2rWrbI013tDQoMiclEKsN8XrNjcD69c7N3az3qo5aBBOPP0i/t7lerybVQ1L0wXma9zczYAnRsbjxk4OxMbEyJ+PRJ08Vr6u3Fwp8b7wmKWRx8rnksfikMd8XU0ea37hFBERIVsTywkmfDXPNnUFAdi2zfmIFNYKv0cPZPz+VaxOugGbC+vgKK9yGxaiA+5Mj8aK4fG4PikSAGBjXeZjzUemTh4rX1durpR4X3gs9bUDDXnM18lj5euSx56j+Ut1J06ckK2xxsPCwhSZk1KI9aZI3R9/BH7+c+CXv3S7aHLExuGLVe9j/Kp9uL5uAD4qqIPDzY65qDAdHhnaCacXpWHT9O6uRZPUHngx5LF/68rNDZTHLI08Vj6XPBaHPObravKYNocT7Tl5Evi//wO2bnUrW6OM2PD4q3i158+RX2NnlkmOCsVvhnbCg4PiEBeh99VsCYIgCMJvaP6MU8vt3uVorHHubdj9jFhvHlFeDixbBmHAALeLJnNULF787TvoueoglsTeyFw0DYjvgPdu6Yoz96Xhd9cniC6apPTAiyGP/VtXbm6gPGZp5LHyueSxOOQxX1eTx5rf49TU1CRbY42Xl5ejW7duisxLCcR6k0Vt7ZWH8DY04OrbTJ6O74E19z6Df6bciAaHDmh0f5JyUo8oLLzOgQUjU6CTeIdvKT3wYshj/9aVmxsoj1kaeax8LnksDnnM19XkMV2qk4HmbuNvswF//zvwwguAmzuzHrxuEFbPXoGt142Eo91yyoleB8zrE40VI+IxvHOk2xg1oTmPiXaQx9qHPNY+9MgVHyJ2rweWFmz3AGHh8TwdDuCjj4D+/YHf/KbNosmh0+GzgRNw0xMf44ZHN2HLdde7XTR1DAvBY8M7oei+dHw4rbtr0SR3TlLieTHksX/rqsVjqa8daMhjvk4eK1+XPPYczZ9xslgsiIqKchvP0uSOBwqP5rN3L/Db3wKZmW2GL4V1wAcjZ+K1SYtxKv46Znq3jqF4ZGgnLBkYh1g3e5fkzklKPC+GPPZvXbV4zNLIY+VzyWNxyGO+riaPNb/HSa9nb0xmaWI5wYSseR47Bjz5JLBzZ5thU1Qc/jbuLvz1prtRGRXHTB+c0AGPj4jHvD4xCNez9y/J/d5JiefFkMf+rasWj6W+dqAhj/k6eax8XfLYczR/qa6goEC2xhr31b04PEWsNxdnzwL33gsMHdpm0VSQcB1+PXslrvv9Hjw39SHmoumW66Kw6/brcPTu3rinX6zooknynGTG82KueY/9XFctHrM08lj5XPJYHPKYr6vJY1mX6nbt2oVVq1YhMzMTVqsVvXr1wvz58/H4449LvrPniRMn8Pzzz+Prr79GVVUVkpOTMX36dDz77LNITk72uBGANoe34eJF4I9/BN58s83z5PanDMXqCYvwn4GTIIS4XzeHhgC/6huDFcPjMSQxuO7Y6mtU5THhEeSx9iGPtY8qNodv2LABU6dOxcGDBzFr1iwsX74cALBy5UrMmjULUtZf33zzDUaMGIHPPvsMN910E5YtW4auXbvinXfewcsvv+x5FyKI3euBpQXbPUBYuJ3npUvAyy87H8L76quAzQa7LgRbB03G2N9swI2PfIhPB9/idtEUHR6CJ0bEY/80Iz6Y0s2jRZPc752UeF7MNedxgOuqxWOprx1oyGO+Th4rX5c89hxJe5zq6+vxyCOPwGAwYP/+/Rg0aBAA4M9//jOmTZuGXbt2YdOmTfjVr34lWmP+/PkIDQ3Ft99+i6FDh7q0ffv24aabbvKyFd/j7Rkxn2K3Ax98ADz7LPDTTwCAhrAIvD9qFl67eSFOJ7I3fPcwhuJ/h8XjgQGxiO6gD7ofUn8S1B4TikAeax/yWPsE0mNJl+o2b96MuXPnYtmyZXj77bfbaD/++CPGjh2L6dOnY/v27cwa77zzDpYvX46VK1fiD3/4g/czd8M1+cgVQQC2bwd+9zsgNxcAcL5jPN4a9yv87ca7YO7I3vA9NDECT4yIx53p0Qjj7F0iCIIgCELipboDBw4AACZNmtROGz16NIxGIw4dOiRa44svvgAA3HbbbTh8+DBef/11vPDCC/j3v/+NhoYGufOWTE5OjmyNNZ6dna3InJSi8MMPgfHjgRkzgNxcnExMwdK5z6Hns7vxwpTlzEXT1J5R2HPHdcia3wvzfxbTbtEk9j3jITdXSjwvRssee+OFr+qqxWOWRh4rn0sei0Me83U1eSzpUl1xcTEAIDU1tZ0WEhKClJQU5OTkoL6+Hh07dnRb49ixYwCApUuXtmu4W7du+O9//4vBgwfLmbsk0tPTZWuscV/dNl82p04BTz+NtC1bIAD4vvdwrB5/Hz4fNJGZEhYC3P0z54bvgQnie5fEvmc85OZKiefFaNLjy3jjha/qqsVjlkYeK59LHotDHvN1NXksaeFUV1cHADAajW716OhoAEBtbS1z4VRZWQkA6NGjB9544w2MGjUKJpMJq1evxptvvol58+YhLy/P7TPO1q5di7Vr13LnaTQakZGR4fq6X79+uHTpEo4fP+4aS05ORrdu3ZCdne36xhsMBvTv3x/FxcWueQLA4MGD0dDQgMLCQteYyWRCYmJim9eJiYlBeno6CgoKUFNT4xofOXIkTCYTzp496xpLS0uDwWBwLSQBICEhASkpKcjLy3OdfQsLC8OQIUNQWlqK8vJyAECo2YwBW7Yg9L33YBeAT4fcitUT7sOhnuwFpzEUuCOpCfOSm5HYoQF9ohNRXV3dpqeePXsGrKcWn4C2by+V41NaWhqsVqvbnlp7L7WnjIyMgPfk7mdP7T6J9eSJTy09AWiTz+sJgOt7GAw+VVZWtnmIaTD4VF1djZ8u75X0pCclfGrdU0pKCux2u9ue8vPz0dzc3KYnAG3mGujjKS0tLeh86tevn6yeCgsLYbVaXT3J9cmb48lgMLTrCYBPf++JvmNPkMDkyZMFAEJhYaFbfezYsQIAoaysjFlDr9cLAISmpqZ22rBhwwQAQkZGhpTpMBk/fny7sdzcXGY8S5M77nNqawXh978XhKgooS7cIPzlpvlCr2d2Cng9l/nR891TwpqsSqG2sVn2y3nTp9xcKfG8GE14zMBX87kWPGZp5LHyueSxOOQxX1eTx5I2h8+ePRtbt25FVlYWhg0b1k4fNGgQjh8/jrq6OuYZp5iYGNTW1uLixYuIi2u79+bhhx/GX//6V3z00UeYO3cubzpMNLc5vKkJWLsW+MMfUG514K/j5uPtsXehKiqGmTKis3PD9+z0aISG0IZvgiAIglASSZvDU1JSAACnT59upzkcDhQXFyMxMZG5aAKcp9sAtDmF1kJ4eDgASLoXlFxKSkpka6zxlr1ePkcQgI8/Bvr3R94Lr+P+CQ8hZeVu/PGWB5mLptt6dcS+OT1x+Fe9MK9vjFeLJrHvmdK5UuJ5Mar0WCLeeOGrumrxmKWRx8rnksfikMd8XU0eS1o4jR49GgCwd+/edtrBgwdRX1+PG264QbTGqFGjAADfffddO+3UqVMArizQlCQsLEy2xhpvfS3WZ+zbB2H0aOz7v9W4bfyjGPC7z/HPG2bDFhreLjQ8BLh/QCxy70nFtl9eh5u7R7ndIyYXse+Z0rlS4nkxqvNYBt544au6avGYpZHHyueSx+KQx3xdTR5LulRXV1eHnj17wmaz4eDBgxgwYAAAwGazYdq0adi7dy82b96MOXPmAACqqqrQ3NyMxMREV42vv/4aEydORO/evZGVleXa3JWVlYVRo0YhOTkZZ86cQWio588dVvUjV3Jy0PzU/2FLmR2rJyxCZo+BzNC4DiH49ZBOeGhIJyRFaf45zX6FHtWgfchj7UMea5+gf+SK0WjE66+/DovFgjFjxmDx4sV47LHHMHToUOzduxczZszA7NmzATjfWde9e3ckJye7ziQBzkXNvHnzUFRUhCFDhuDRRx/FggULcNNNN0Gn0+Gtt97yatHEQuxeDyzNr/eHOHcOdYuXYs3Dq5A2/Df41b2rmYumXtFheHN8Ekoe6IMXx3bG+cJcn0zJm/7l5kqJ58UEvcde4Kt5XgseS33tQEMe83XyWPm65LHnyHrI786dO/HKK68gMzMTjY2NSE1NxYIFC7BixQrXPqXm5mb07dsXdXV1yMzMRI8ePVz5TU1NWL16NdavX48zZ84gMjISY8aMwdNPP41x48Z53Yy7M042m801t6thaXLHPaKqCmUvr8Ff8hvwzujZqImMZoaO6hKBJ0Ym4PZUI/St9i4pOp9WeFNXbq6UeF5M0HqsAOQxX5erkcfK55LH4pDHfF1NHss6xTN16lRMnTpVvGBoqNtN5IDzOuVTTz2Fp556Ss7LeoXVamV+c1kaa7yhocF7o6xW5Lz5Pl7NrcfGgXegaTz7uu7M3h3xxIgE3Ng10u3eJbHevJui53Xl5kqJ58UEnccKQh7zdbkaeax8LnksDnnM19XksaRLdWqmrKxMtsYab31TLrkIzc346t2tmPq7jzE47OdYP3Q6mkLbL5o66BxYOjAW+fem4rOZ12FcNwNzw7dYb97gTV25uVLieTHB4rEvII/5ulyNPFY+lzwWhzzm62ryWNalumAnGDeHNzU78PGW77A6tx5H43sx4+J1TfifkV3wP8MS0NlAG74DBW0q1T7ksfYhj7VP0G8OVzNi93pgaUrcH6K20Y5X/3MEvVf9iAUVicxFU5qjHn8b1wnnfj0Iz9+YJGvR5Kv7WHhTV26ulHheTKA89gfkMV/3VAsWyGO+Th4rX5c89hzNn9qIioqSrbHGW27iKUZJXRP+8vVprD3VgNrQCCCyg9u4MY3n8cStfTBzSL82G77lINabN3hTV26ulHhejL899ifkMV+Xq5HHyueSx+KQx3xdTR7TpTqFOHrBilf3l2LTmQY06/RuY3QOB26vOYUVM4dg7IhUP8+QIAiCIAhv0fyluqysLNkaa7z105kB5yNivjxbj1s+LsKwjUXYUNzodtEUYbNi+dnvcXJ0Mz55/g7FFk1ivQWqrtxcKfG8GF96HGjIY74uVyOPlc8lj8Uhj/m6mjzW/Bknu90Ovd79GSCWxhpv2YxmswvYdLIGqzMrkWO2MeeTWGfGQ6e/xvK7xiFx6kSZ3fAR6y1QdeXmSonnxfjC42CBPObrcjXyWPlc8lgc8pivq8ljzZ9xqqurk60xx5uBVzIq0eufBVj4ZRlz0dTnwhn8/as3cTa1FM/+8xmfLJrE5hnIunJzpcTzYpT0ONggj/m6p1qwQB7zdfJY+brksedobnP4sq/K23xdU1ODmJhLbmNZmrvxhmYHtp4ywGK/wHztm05n4PGMT3DbvIkI2bIG6OB+Y7hSmEwmxMbGBlVdublS4nkxYjpLY423PEMxWCCP+bpcjTxWPpc8Foc85utq8lhzl+r2/fItv75miMOOO47tweP7N2L03CnAE08AQXbQEgRBEAShDJq/VOcrDI0NeOi7D3Hqz7dhc/gJjN73GfDii35dNBUVFQVdXbm5UuJ5MWI6S2ONFxQUcOfjT8hjvi5XI4+VzyWPxSGP+bqaPNbcpTpf06W2Eg9/9yGW7f8I8bdOAL7ZCfTrF5C5+OpUpTd15eZKiefFiOksjTVeU1PDnY8/IY/5ulyNPFY+lzwWhzzm62ryWHOX6ubZOvusftcaE249+QMiRo0EXnkFuPFGn70WERiC7d04hPKQx9qHPNY+9K46BVl2IavNx6KfDmCZ6ciVj8qjro9FPx3AMnN224+Lx7Cw7BCWXTzm/KjKcX3cbLyEiM0fAd9/HxSLJl/dx8KbunJzpcTzYsR0lhZs93lhQR7zdU+1YIE85uvksfJ1yWPP0dwZp0DdOZwgCIIgCO2jyjNO27Ztw9KlS9t9AEBpaSkAICcnB1arFWVlZcjLywMAlJSUoKKiAgCQnZ2N8+fPo7a2Fvn5+QCcDxI0mUwwm83IysqC3W5HdXW1axNaXl4ezGYzgCsrYLPZ7Nq4VlBQgOrqatjtdtedTk0mk+sBhfn5+aitrYXNZkN2djYAoKKiAiUlJa76FosFVqsVOTk5rn6u7slisbjmcnVPNpvNbU8A3PZUVFTUrqezZ8963JPZbJbV09GjR9v0JMenlp5MJhO3p6t9KikpcduTyWRS3Cd3PUn1KTc3V3JPvvSpdU/Hjh2T1RPreJLTU2ZmJrOn8+fPM30qKytr11PL6yvpkyc9tfh05swZn/yOkOtT655KSkoUOZ6k+mSxWFBRUcHsqaKigunTkSNH2vWUn5+vuE/e/C43m80++R0h16fWPZnNZlk9HTt2jPuzJ+YT73d5ZmYm0yez2dyuJ5PJ5PO/uUwEDTF+/Ph2Y6dPn2bGszTW+OHDhz2bmI8Q6y1QdeXmSonnxZDH/q2rFo9ZGnmsfC55LA55zNfV5DFdqpMBbTjUPuSx9iGPtQ95rH1oc7gPEbvXA0sLtnuAsPDVPL2pKzdXSjwvhjz2b121eCz1tQMNeczXyWPl65LHnqN/7rnnngv0JJRi/fr1WLRoUZsxvV6PiIgIt/EsjTVuMBiYtQKBWG+Bqis3V0o8L4Y89m9dtXjM0shj5XPJY3HIY76uJo81f6nOk6cxs8ZtNhvCw8OVmawC0BO3+Tp5rHxdtXjM0shj5XPJY3HIY76uJo81f6muZSe9HI01d2qU5gAAIABJREFU3vIulWBBrLdA1ZWbKyWeF0Me+7euWjxmaeSx8rnksTjkMV9Xk8eaP+OkJLThUPuQx9qHPNY+5LH2oc3hPqTlHhFyNLGcYMJX8/SmrtxcKfG8GPLYv3XV4rHU1w405DFfJ4+Vr0see47mF04Wi0W2xhpPSEhQZE5KIdZboOrKzZUSz4shj/1bVy0eszTyWPlc8lgc8pivq8ljulRHEARBEAQhEc2fcWq5tbscjTXechv5YEGst0DVlZsrJZ4XQx77t65aPGZp5LHyueSxOOQxX1eTx5pfOHXt2lW2xhpvaGhQZE5KIdZboOrKzZUSz4shj/1bVy0eszTyWPlc8lgc8pivq8ljzS+cxG6QxdKC6cZpYvhqnt7UlZsrJZ4XQx77t65aPJb62oGGPObr5LHydcljz9H8wunEiROyNdZ4WFiYInNSCrHeAlVXbq6UeF4MeezfumrxmKWRx8rnksfikMd8XU0e0+ZwgiAIgiAIiWj+jFNFRYVsjTVeWlqqyJyUQqy3QNWVmyslnhdDHvu3rlo8ZmnksfK55LE45DFfV5PHml84NTU1ydZY4+Xl5YrMSSnEegtUXbm5UuJ5MeSxf+uqxWOWRh4rn0sei0Me83U1eSz5Ut2uXbuwatUqZGZmwmq1olevXpg/fz4ef/xxjzZu1dTUYPjw4SgqKkJJSQm6d+8uu8bV0CNXCG8hj7UPeax9yGPtE/SPXNmwYQOmTp2KgwcPYtasWVi+fDkAYOXKlZg1axY82Sa1ePFiFBUVyc6Ti9i9HlhasN0DhIWv5ulNXbm5UuJ5MeSxf+uqxWOprx1oyGO+Th4rX5c89gKBQ11dndCpUyfBYDAIx44dc403NjYKEydOFAAIGzdu5JVpw5o1awQAQnh4uABAKCkpkZXPYvz48e3G6uvrmfEsTe54oPDVfLypKzdXSjwvhjz2b121eMzSyGPlc8ljcchjvq4mj7lnnHbs2IGLFy/i3nvvxaBBg1zj4eHhePHFFwE4z0hJ5dChQ/jtb3+LsWPH4s4775S7zpONXq+XrYnlBBO+mqc3deXmSonnxZDH/q2rFo+lvnagIY/5OnmsfF3y2HO4C6cDBw4AACZNmtROGz16NIxGIw4dOiTpxaqqqjBv3jzExMTg448/RmhoqMzpyqegoEC2xhr31b04PEWst0DVlZsrJZ4XQx77t65aPGZp5LHyueSxOOQxX1eVx7xTUnfccYcAQMjKynKrDxo0SAAg1NXVcU9vzZw5UwgJCRG+/PJLQRAEYeHChT6/VKckhw8f9ml9IvCQx9qHPNY+5LH2CaTH3FM+dXV1AACj0ehWj46OBgDU1taiY8eOzDqrV6/G559/jueeew633HKLrMXd2rVrsXbtWm6c0WhERkaG6+t+/frBZDKhsrLSNZacnIxu3bohOzvb9RZHg8GA/v37o7i4uE3s4MGD0dDQgMLCQteYyWRCYmJim9eJiYlBeno6CgoKUFNT4xofOXIkTCYTzp496xpLS0uDwWDAsWPHXGMJCQlISUlBXl6e6/k7YWFhGDJkCEpLS9u87bJfv34A2q62ve2pZ8+equ6pc+fOiI6OVqynjIyMgPekRZ981VNtbS0uXLgguScArtcLhp6uHgsGn0pKSlBVVeVxT0r41LqnhIQEJCYmuu0pKysLDoejTU8A2sw10MdTQkICAASVT8nJyQgPD5fc09GjR9Hc3OzqSa5P3hxPNputzevExMQAgE9/74m+Y4+3spo8ebIAQCgsLHSrjx07VgAglJWVMWv88MMPQmhoqHDrrbcKdrvdNe6PM04//fQTM56lyR0PFL6ajzd15eZKiefFkMf+rasWj1kaeax8LnksDnnM19XkMfc+TrNnz8bWrVuRlZWFYcOGtdMHDRqE48ePo66uzu0ZJ7PZjGHDhkEQBBw5csS18gaARYsWYf369aq5jxNBEARBENc23M3hKSkpAIDTp0+30xwOB4qLi5GYmMi8TLd69WqUlJRg8ODBWLNmDZ555hnXx5EjRwAAq1atwjPPPONFG2xycnJka6zx7OxsReakFGK9Baqu3Fwp8bwY8ti/ddXiMUsjj5XPJY/FIY/5uqo85p2S+uijjwQAwvLly9tp+/fvFwAIM2bMYOY/8sgjAgBJH97i7lLdpUuXmPEsjTUebBsOxXoLVF25uVLieTHksX/rqsVjlkYeK59LHotDHvN1NXnMPeM0bdo0xMXF4YMPPkBubq5r3Gazuc4S3Xvvva7xqqoqmEwm19dr1qyBIAhuPxYuXAgAKCkp8eju41Kw2+2yNbGcYMJX8/SmrtxcKfG8GPLYv3XV4rHU1w405DFfJ4+Vr0seew534WQ0GvH666/DYrFgzJgxWLx4MR577DEMHToUe/fuxYwZMzB79mwAznfWde/eHcnJyTh16pTPJy+F1rvrpWqscYPBoMiclEKst0DVlZsrJZ4XQx77t65aPGZp5LHyueSxOOQxX1eTx5If8rtz50688soryMzMRGNjI1JTU7FgwQKsWLEC4eHhAIDm5mb07dsXdXV1yMzMRI8ePURr0uZwgiAIgiDUhKSH/ALA1KlTsXfvXtTU1MBqtSI3NxdPPfWUa9EEAKGhoTh9+jQuXLjAXTQBwPvvvw9BEBRZNLEoKSmRrbHGi4uLlZiSYoj1Fqi6cnOlxPNiyGP/1lWLxyyNPFY+lzwWhzzm62ryWPLCSa2EhYXJ1ljjrW/UFQyI9RaounJzpcTzYshj/9ZVi8csjTxWPpc8Foc85utq8ljypTo14OtLdRkZGeJ3EyVUD3msfchj7UMea59Aeqz5M05i93pgacF2DxAWvpqnN3Xl5kqJ58WQx/6tqxaPpb52oCGP+Tp5rHxd8thzNH/GyWaztdmHJUWTOx4ofDUfb+rKzZUSz4shj/1bVy0eszTyWPlc8lgc8pivq8ljzZ9xslqtsjXWeMvDAIMFsd4CVVdurpR4Xgx57N+6avGYpZHHyueSx+KQx3xdTR5rfuFUVlYmW2ONt35iczAg1lug6srNlRLPiyGP/VtXLR6zNPJY+VzyWBzymK+ryWPNX6pTEtpwqH3IY+1DHmsf8lj70OZwHyJ2rweWFmz3AGHhq3l6U1durpR4Xgx57N+6avFY6msHGvKYr5PHytcljz1H8wunqKgo2RprvGfPnorMSSnEegtUXbm5UuJ5MeSxf+uqxWOWRh4rn0sei0Me83U1eUyX6giCIAiCICSi+TNOWVlZsjXWeEZGhiJzUgqx3gJVV26ulHheDHns37pq8ZilkcfK55LH4pDHfF1NHmv+jJPdboder3cbz9JY48G24VCst0DVlZsrJZ4XQx77t65aPGZp5LHyueSxOOQxX1eTx5o/41RXVydbE8sJJnw1T2/qys2VEs+LIY/9W1ctHkt97UBDHvN18lj5uuSx52h+4WQymWRrrPGYmBhF5qQUYr0Fqq7cXCnxvBjy2L911eIxSyOPlc8lj8Uhj/m6mjzW/KU6giAIgiAIpVDlGadt27Zh6dKl7T4AoLS0FACQk5MDq9WKU6dOIS8vDwBQUlKCiooKAM6HBhYWFqK2thb5+fkAnPeKMJlMKCoqQlZWFux2O6qrq1FQUODKMZvNAK5sTDObzSgqKgIAFBQUoLq6Gna73bWZzWQyue5BkZ+fj9raWthsNtdDCysqKlBSUgIAyMvLg8VigdVqRU5Ojqufq3uyWCzIy8tDUVFRu55sNpvbngC47amoqKhdTydOnPC4p6KiIlk9ZWVltelJjk8t+adPn+b2dLVP+fn5bntq0ZT0yV1PUn1qeX0pPfnSp9Y9HTlyRFZPrONJTk8turueCgsLmT6dOnWqXU8t/1bSJ096avEpLy/PJ78j5PrUuqf8/HxFjiepPlksFhQUFDB7KigoYPqUmZnZrqfs7GzFffLmd3lRUZFPfkfI9al1T0VFRbJ6OnLkCPdnT8wn3u/yjIwMpk9FRUXteiooKPD531wmgoYYP358u7HKykpmPEtjjR8+fNizifkIsd4CVVdurpR4Xgx57N+6avGYpZHHyueSx+KQx3xdTR7TpToZBNs7NQjlIY+1D3msfchj7UPvqvMhYvd6YGnBdg8QFr6apzd15eZKiefFkMf+rasWj6W+dqAhj/k6eax8XfLYc+iME0EQBEEQhEQ0f8apZbOcHI017qu3lHqKWG+Bqis3V0o8L4Y89m9dtXjM0shj5XPJY3HIY76uJo81v3CqqamRrbHGz549q8iclEKst0DVlZsrJZ4XQx77t65aPGZp5LHyueSxOOQxX1eTx3SpTga04VD7kMfahzzWPuSx9qHN4T6k5X4QcjSxnGDCV/P0pq7cXCnxvBjy2L911eKx1NcONOQxXyePla9LHntOaKAn4GsSExPdjguCgKioKFy4cAE6na6NZjAY3F4/TU5ODqpr56x5BrKu3Fwp8bwYMZ2lBYPHgiCgQ4cOiI6Obvcz2ALr59dbvKkrN1dKPC9GTJerpaWlcefjT8hjvk4eK1+XPPYczV+qc/dUZUEQcP78ecTExCAiIqLdHy1BENz+IXM4HAgJCZ6TdKx5BrKu3Fwp8bwYMZ2lBYPHgiCgsbER1dXV6NKli9v50FPV+bpczWazITw8nDNr/0Ee83XyWPm65LHnBM8qwEe03Ga9NbW1tYiNjYXD4XD7x6qhocFtrUuXLik+P29gzTOQdeXmSonnxYjpLC0YPNbpdIiIiEBsbCxqa2vdxrj7+VUCb+rKzZUSz4sR0+Vqx44d487Hn5DHfJ08Vr4ueew5mj/j5I4LFy4gMTFR9lkVi8WCqKgoT6dHqIBAeCwIAkwmEzp37uzX171WoY3D2oc81j60OdyHuNuvotPpoNPp0NTU5DaHNR5s+Gqe3tSVmyslnhcjpqvB45afR3f4ar+VN3Xl5kqJ58WI6Z5qwQJ5zNfJY+Xrkseeo/mFk8ViYWoOh0PWeGhocO2lZ80zkHXl5kqJ58WI6Wr3WOznN1B15eZKiefFiOlytYSEBO58/Al5zNfJY+Xrkseec01eqjOZTD57lwNBeAL9TBIEQagDzZ9xys/PZ2qsjcByxwOFr+bjTV25uVLieTFiuto9Fvv5DVRdublS4nkxYrpcLS8vjzsff0Ie83XyWPm65LHnyFo47dq1C5MnT0ZcXBwiIyPRv39/vPjii7BarZLyDx06hDvvvBPJycmIjIxEeno6li1bhoqKCo8mL4WuXbsyNdZbGVnjvro05im+eiumN3Xl5kqJ58WI6Wr3WOznN1B15eZKiefFiOlyNV+9G9VTyGO+Th4rX5c89hzJC6cNGzZg6tSpOHjwIGbNmoXly5cDAFauXIlZs2aBd8Vvy5YtGDt2LD777DOMGzcOv/71r5GcnIy///3vGDp0KEpLS73rhEFERARTY23I9cW9kXyBt/Pct28fdDodXnzxRcXqys2VEs+LEdPV7rHYz2+g6srNlRLPixHTPdWCBfKYr5PHytcljz1H0sKpvr4ejzzyCAwGA/bv34/33nsPr732Go4ePYqJEydi165d2LRpk2iN06dPIyoqCt988w02b96MV199Fd9++y0efvhhnD9/Hm+88YYiDV3NiRMnmBrrTBlrPNj+2Eo90+fPunJzpcTzYsR0tXss9vMbqLpyc6XE82LEdLlaWFgYdz7+hDzm6+Sx8nXJY8+RtDl88+bNmDt3LpYtW4a33367jfbjjz9i7NixmD59OrZv3y5ap6amBjExMW3Gjh49imHDhmHKlCnYuXOnBy1cgTaHy2Pfvn2YMGECXnjhBTzzzDOBns41Df1MEgRBqANJZ5wOHDgAAJg0aVI7bfTo0TAajTh06BC3ztWLJsB523QA6NSpk5SpyEZs/5Tce/y0zDVYoPs48XW1e+yr/X/e1JWbKyWeFyOmy9V8tS3AU8hjvk4eK1+XPPYcSQun4uJiAEBqamr7AiEhSElJQWVlJerr62VP4NNPPwUADBw4UHauFMT+qLJOtrHGg+mmiQB7nt7y7rvvYtiwYTAYDIiOjsakSZOwb98+t7F79uzBDTfcgMjISHTu3BkPPvgg/vSnP0Gn02HDhg3c12rpofV+q/LycixatAgJCQno3Lkzli1b5vbdbt988w1uueUWJCQkIDIyEkOHDsU777zTrv6iRYug0+nw/+2deXhTVfrHv+ne0EWkBUs7v5bN2kIBQYUKCEjhYREoICigCAqICDLDjIIMZZNNYUQQF0CFBxllWBTEERgqLgWE2gZKpSzFUtmlbDYNTdMk5/dHJ5mmyV1zb7Pwfp6nf3C/73nznnzvbQ/nnnvuxYsXsXbtWrRq1Qrh4eH2wX5tff369UhOToZWq0X37t1x4cIFWK1WrFixAs2bN4dWq8XAgQPxxx9/SPxW5UGDY2FdqnblyhXBeuoT8lhYJ4+Vz0seuwETQe/evRkAVlxc7FLv0qULA8AuXbokJp2dEydOsPDwcNagQQN28eJFSW1d0aNHD1Fx165d4w8AvPtHIb777jsGgL3xxhv2Y7NmzWIAWLNmzdiLL77InnnmGRYdHc0CAwPZN99849A+OzubBQUFsXvvvZdNnjyZTZo0iTVt2pQBYADYp59+KrmWPn36sNjYWJaamsr+8pe/sEceeYQBYPPmzXOI/+abb1hQUBCLjo5mo0ePZpMmTWLNmjVjANisWbMcYp977jkGgGVkZLAGDRqwZ599lr3yyivMaDQ66EOGDGFarZaNHz+eZWZmMgBs8ODBbNCgQSwmJoZNmTKF9enThwFgr7/+utSvmxfBc5JQjJ9//tnTJRAqQx77P570WNQ2yey/swJ8b6Dn011x/fp1ZGZmorKyEhs2bEB8fDxn7Nq1a7F27VrBnJGRkcjLy7P/OyUlBefOnXNYCBwXF4eQkBDcuXPHXndAQADCw8NRVVUFs9kMb38bncVicehTcHCwYJ9shIeHw2q1oqqqyj6LY7FYANTslbF06VI8+OCD2LNnDxo3bgyj0YiioiL06NED06ZNQ79+/VBdXQ2TyYRXXnkFgYGBOHDgAJKTk1FZWYk33ngDkyZNwvbt2wHU7Itke8Rfo9FAq9XCZDI5/A8iLCzMXsO+ffvw2muvYd68eQgLC8Ply5eRmJiIvXv34rXXXrP36ZVXXoFWq8X+/fuRkpKC4OBgXL9+Hf3798ebb76JF154Ac2bN4fBYLD3/8qVKygsLERcXBwsFgvMZrPDd3Py5EkcPnwYzZs3R2hoKBITE7Fz50507twZubm5aNq0KRhjiIqKwvfffw+DwcDbJwCifaqoqMBvv/1mj23bti3u3LmDs2fP2o8lJiYiNjbW4RyPjo5Gq1atUFxc7DAL9tBDD6GsrMwhZ8uWLaHVah1ejhkTE4OkpCQUFRXZH+8NDg5Gu3btcOnSJYf/1aWkpNi/JxtxcXGIj49HQUGBvf9arRapqakoLS3F9evXVe/TxYsXHb5noT4BsH+eN/Tp+PHjDreIvcGnU6dOOdTkCZ9q9yksLAzNmjVz2af8/Hz79WTrEwCHWj19PQUHByM6OtqrfNJqtYiNjRXdp9rfsxyf3LmeysrKHLYfsC37UfP3Hu978MSMroYOHcoAMJ1O51Jv06YNA8D0er2o0dqtW7dYhw4dGAC2YMECUW3E4GrGqaKiwumY7X/3ZrPZdSJPzyiJnHHirF8kdWec3nvvPc6ZogkTJjAA7OTJk4wxxs6cOcMAsKeeesohzmw2s/Xr14uecbL1wVbLq6++6hQTHx/PWrZsaf/3iRMnGAA2YcIEhxyMMfbPf/6TAWAffPCBXbPNKJ0+fdrpcxn734zTqVOnHI6np6ezgIAAZjAYHOqJi4tjKSkpgn2TAteMk6vzVwncySu1rZh4oRg+Xaqm1ncqF/JYWCePlc9LHstH1BqnpKQkADVbCtTFarWitLQUsbGxiIiIEMx1/fp19OrVCzqdDgsWLEBWVpaYEmQTGBjIqXnbo+dSUbr+06dPAwDatWvnpNmO2WJOnDgBAOjYsaNbNdWNj4qKcooJCwtzmM2pW2ftHHXrrK1ptVreOhs0cJxrDAkJsc8o1T1eX4vI+c5fT+WV2lZMvFAMny5X8xbIY2GdPFY+L3ksH1EDp06dOgEA9u/f76QdOXIEFRUV6Ny5s2Ce8+fPo1u3bjh27Bjef/991QdNQM1UHhdce/ncMRhczvUYKio8PddU8yNQv1xsL1J0tau2bVCs1+sBwP4gQN1H6Llqmj17tssfMU9qsFp9rl1nZGSk02fWrVPqPk5q7Y0lF77z11N5pbYVEy8Uw6dL1dTaU0cu5LGwTh4rn5c8lo+oNU79+vVDw4YNsXHjRrz88sto3bo1gJpHt237/4wZM8Yef+vWLZjNZoc/qgUFBejfvz9u3ryJrVu3YujQoUr2g5O0tDROre5MgtBxb0PpOm0zLrb1RrWxDZRsAxNXa3j4alq0aJHL4+PHjxesq+7skK1OW021P7Nunb7uMd/566m8UtuKiReK4dPlat4CeSysk8fK5yWP5SNqxikyMhIrVqyAwWBAeno6nn/+eUyfPh3t27fH/v37MXDgQAwbNgwAUF5ejoSEBMTFxeHMmTP2HMOHD8fly5fRtWtX6HQ6l7MP586dU7yDfHs9cN1u8ba9fLhQus7k5GQAwNGjR520goICAMADDzwA4H9bU9Qd9XPVxBhz+SPm/Ud1Z5xsdRYWFjp9Zt06fd1jtfYqcSev1LZi4oVi+HS5mrdAHgvr5LHyeclj+YiacQKA5557Dk2aNMFbb72F7du3o6qqCi1atMDixYvx17/+1T4roNVqcd9990Gv1yM8PNze3vaHKjs7G9nZ2S4/IyMjA82aNXOnP6ribdv4K82AAQMwdepUrFy5EoMHD7bP2pw+fRqbN29GcnKyfUDStm1bNG7cGP/6178wc+ZMxMXFAajZqGzdunWq1pmamopWrVph8+bNmD59OhITEwHU3J57++23ERgYiCeeeEJWbn/3mID9XCX8F/LY//Gkx6IHTgDQt29f9O3blz9hUJDLReS2TTTrG75tDlyt5ZFz3FMoXU9iYiJmzpyJxYsXo3379ujduzcMBgO++uorVFZWYtWqVfbYwMBAzJ07Fy+//DIefvhhDBo0CHfu3MGXX34pqS4xsa4Wcq9cuRKDBg1Cp06d8MQTTyAiIgJ79+5FSUkJsrKykJCQwJvfVzzmO389lVdqWzHxQjF8ulRNre9ULuSxsE4eK5+XPJaPqFt1voztdo4rau8L4c5xT6FGPYsWLcLq1asRGRmJDRs2YMeOHejYsSOys7PRp08fh9jJkydj9erVCA8Px8cff4xDhw5h9uzZePPNNwHU7FGkRB/q3qoDatbdZWdno0OHDtixYwc++eQTREZGYs2aNViwYIFgfl/xmO/89VReqW3FxAvF8OlSNdvtXG+BPBbWyWPl85LH8hH1kl9fwdVLfo1Go30hsw3bC1WtVqvLP+5cxw0Gg9Mj656Eq05P5rVarVi+fDlmzJiBr7/+GgMGDHD7s4Ri+HRf8ZjrJb+uzl8lcCev1LZi4oVi+HSpWl5eHv/mdvUMeSysk8fK5yWP5eP3M06unhCzwTVm9JWxpFp1is1bWlqKCxcuOByrrq7G9u3bodFo0L59e0U+SyiGT/d1j/nOX0/lldpWTLxQDJ8uV/MWyGNhnTxWPi95LB+/HzjV3nq9LlKfuFJjdscd1HoyTGzeOXPmoEWLFujXrx+mTZuGyZMnIy0tDbm5uXjmmWdE3YMW81lCMXy6r3vMd/56Kq/UtmLihWL4dKmat21FQR4L6+Sx8nnJY/n4/a06V3DdFiGkUVhYiBUrVuC7777D5cuXERAQgObNm+Ppp5/GjBkzvG6htTdD5yRBEIRv4F3/vVaBureSaiN1NqKqqkqRmpTC0zNOaWlp+OSTT3Du3Dn7S4OPHj2KrKws0YMmb5tx8jaP+c5fT+WV2lZMvFAMny5V89QTvlyQx8I6eax8XvJYPn4/cOLbl4frvWpcx81msyI1KYVa79pzJ6+776qTE8On+7rHau0r5U5eqW3FxAvF8OlStdpvY/cGyGNhnTxWPi95LB+6VScBb3uqjlAeb3uqjlAeb3viilAe8tj/oafqVIRvrwdf2cuHC7XqdCev1LZi4oVi+HRf91itvUrcySu1rZh4oRg+Xa7mLZDHwjp5rHxe8lg+fj/jZDKZnNbbyN3HSa19k+Tirfs4SWnrbfs4ecpjrhknV+evEriTV2pbMfFCMXy6VE2t71Qu5LGwTh4rn5c8lo/3jAJUwmg0cmpS9/ixWq2K1KQUnt7HSYm23raPk7d5zHf+eiqv1LZi4oVi+HSpmrfNNpLHwjp5rHxe8lg+fj9wunz5Mqfm609cefqpOiXa0lN1/PCdv57KK7WtmHihGD5dqnb27FnBeuoT8lhYJ4+Vz0sey8fvb9W5ghaHE1zQ4nD/hxYO+z/ksf9Di8NVhG+vB67ZBW+bdeBCrTrdySu1rZh4oRg+3dc9VmuvEnfySm0rJl4ohk+Xq3kL5LGwTh4rn5c8lo/fD5z4Zg+4FgFzHfemxYaAeq8HcSev1LZi4oVi+HRf91it2S938kptKyZeKIZPl6olJiYK1lOfkMfCOnmsfF7yWD50q47weubNm4f58+cjJycHXbt29XQ5qkDnJEEQhG/gkzNOu3btwsSJE51+AODSpUsAat6jZjQakZ+fj6KiIgA127ZfvXoVQM2KfIPBAIvFgsrKSgA1t2+qq6thMBhgMBjAGIPZbLav6DcYDPadpQ0GA4CanaZtt32MRiPMZjMYY3a9urrarldWVsJiscBqtdqfCKiurrYvVHalm0wmu37nzh1YrVZ7zQaDASaTCdXV1S712n2y1Vy3T1VVVU59MhgM9prbtm2LqKgonD59WlSfDAaDpD4ZDAanmuv2yRZr+8y6fbL5wtWnAwcxxYIyAAAbDElEQVQOQKPRYPbs2XafbN/FkiVLEBISgvnz56OqqgoGg0Fxn1z1qa5eUVGBsrIyAIBOp4PFYsHt27eRl5cHACgpKcGNGzcAwH7sxo0bKCkpAQAUFxfj9u3bsFgs0Ol0AGoGY7Yp7lOnTqG8vBwmkwkFBQXQ6XS4evWq/VUGRUVFMBgMMBqNKCwsBFBzLdW9ngwGg/3za19PBQUFMJlMKC8vx6lTpwDUTK+XlZVBp9M59Km4uFhyn2y6qz7l5+fb93mp26f8/HynPtly1e6Tq98RfH2q65OcPtl8ys/P5/TJVZ/U8ql2n/Lz8yX1KT8/X/Dc4/PJYDAgPz+fs0/5+fmcPuXl5Tn1KS8vT3Gf+K4nIZ90Oh2nT+6ce1J9qt0nnU4nqU95eXmC5x6fTwUFBcjPz+fsU15eHqdPOp3OqU95eXmK+1S3T5wwP6JHjx5Ox8xms9Oxa9euMcYYs1qtLvNwHa+oqHCjOuXhqlPJvBs3bmRLly4V3XepNYmJnzNnDgPAcnJyJOewWq0sJyeHAWBz5851alNQUMDmz5/P8vPzGWOe89h2TtbF1fmrBO7kldpWTLxQDJ8uVfv5558F66lPyGNhnTxWPi95LB+fnHGSgl6v59QsFouk496GWnXWzvvss89ixowZou+HS61JTDwTuJvMl0PI47Zt22LOnDno0KGDYB2egO/89VReqW3FxAvF8OlyNW+BPBbWyWPl85LH8vH7gZNtGtAVXC905ToeGBioSE1K4e4LaXfu3In09HRER0fj3nvvxaBBg3D8+HGHvD169EBQUJBDO9sxxhiWLVuGxMREREREYNCgQbhx4waqqqqQlZWF+Ph4REREYNy4cU77Jmk0GmRkZDj1Yfz48dBoNA5PUXBtSvnpp58iPT0djRo1QkhICJKSkjBp0iSHlz+OGzcO3bp1AwDMnz8fGo0GGo0Gv/76KwBgw4YN0Gg02LRpE4D/eWwwGPD666+jRYsWCAkJQePGjTFq1CicO3fOoYbS0lJoNBqMHz8e5eXlmDZtGuLi4tCwYUMMHz7cPnUuF77z11N5pbYVEy8Uw6dL1aKjowXrqU/IY2GdPFY+L3ksnyDhEN+mVatWnFpYWJjL4+EflqhVjiKwP6cC4K5fDHv27MGQIUOQlJSEcePGQa/XY9u2bUhPT0dubi5at27NXwNjyMzMxIEDBzBy5EgUFRVh165dyMrKQmFhIS5fvoynnnoKhw4dwoYNG5Cenm5fh1YbMX2oO3ADgJUrV+LPf/4zkpKSMGbMGAQGBuLHH3/EmjVrUFRUhB9//BEAMGTIEAQEBGDjxo3o1q0bHnvsMQBAkyZNXH5WWFgYLBYL+vXrh5ycHDzyyCN44oknUFpais2bN+Pbb7+FTqdDfHy8Q7uioiK0b98eFosFI0aMwMmTJ7Ft2zZERERg/fr1gn3kgu/8dQd38kptKyZeKIZPl6qp9Z3KhTwW1slj5fOSx/Lx+xkn28I4V/jKXj5cuFP/xo0bERoaivz8fLzzzjv4+OOPkZubi7lz54p6zNNqteLWrVs4efIkVq9ejV27diEoKAjr1q3DfffdhxMnTuDtt9/GZ599BgDIycmR3QdXM2tjx47F0qVLceLECSxfvhzvvPMO8vPz8dhjjyEnJwfnz58HAAwYMAATJkwAADz++ONYuHAhFi5ciPDwcJefZTQa8fnnnyMnJwcvvvgiDh8+jJUrV2Lnzp3YtGkTrl27hgULFji1++mnn9CrVy+cOXMGK1euxO7du9GkSRPs27dPsH988J2/nsorta2YeKEYPl2qZlt46i2Qx8I6eax8XvJYPn4/cOKbzvO2W29Scaf+6upqBAYGOuRITk7Ga6+9JmoWKCAgAHv27EHjxo0B1OyzERsbi/j4ePtMCwAkJCQAAOctKzF9cLXnUnR0NGbMmAGtVmvPodFo0L17dwCwPzXBlZ/ruMViwVdffQUAmDNnDjQajV0bNWoUWrVqhR07dji1Gz58ONatW4fQ0FB7/pYtW+L3338X7B8fak1Hu5NXalsx8UIxfLpU7Y8//hCspz4hj4V18lj5vOSxfPz+Vl2jRo04NVe3gHwJd+ofMWIEtm3bhvbt22Ps2LHo378/OnbsCI1GIyqvRqOBVqt1OBYSEoKgoCCHQYltQ0mud8OJ+SyuzSorKiqwZcsWHDlyBCUlJbh69Sp+++03ALA/+s+Vn+9zT58+jZiYGDRt2tRJa9euHbZt24Y//vjD4WKOiopyig0LC3N7HRrf+eupvFLbiokXiuHT5WreAnksrJPHyuclj+Xj2yMHEfC9z4brvWQVExJdHve2d9W5U8/w4cPx0UcfYdGiRZg7d679Ft28efMwfPhw2XmFnoCri5g+uBp0lZaWonv37jh//jyaNWuGDh06oG3btjh+/Diys7Md8kv9XIPBgMjISJeabSZNr9fXy+JEtd7H5E5eqW3FxAvF8OlyNW+BPBbWyWPl85LH8vH7W3V8XzbXH06pxz2Fu/W88MILKCkpwfHjx7FkyRJYLBaMGzfOvrBaDrVvbYlBTB9cvQZl1qxZOH/+PNatW4eSkhJs27YN//jHP+y36oTy8x1v0KABKioqXOq247YBlNqo9cvCnbxS24qJF4rh06Vq3vQLGCCPxejksfJ5yWP5+P3Aie9xcKnbEdhu/3gL7t4GspGWloaZM2fi+++/BwD7Gh81CQ4OhslkcupDeXm5U6yr7QiOHj2KmJgYjB8/nvd7MJvN9ttytf3j8zg5ORllZWX2HW9rU1BQgMaNG+Oee+7h/EwlcXc7AzXySm0rJl4ohk+Xqqn1aLhcyGNhnTxWPi95LB+/HzjxLSCTugEm1zodT+HOBpg5OTlYtmyZwzHbbIo72xyIvVUXExODs2fPOrxOZeLEidi6datTrKuBU6NGjWAwGKDX6+3fw7fffot3333XIc5iseC+++4D8L8F47bjrjCZTBg0aBAAYOHChQ7a559/juLiYgwZMkRUH5VArQWQ7uSV2lZMvFAMny5Vs62D8xbIY2GdPFY+L3ksH79f49S8eXNOzfYElNjj3oY7da5atQrbtm3D9u3b0bVrV+j1emzfvh3BwcEYM2aM7Lxib9X16tULmzZtwuDBg5GamoqdO3ciODgYXbp0wcGDBx1iXS3kfvLJJ3Hw4EF06dIFvXv3RlFREX744Qe0adMG165ds8eFhobi//7v/5CcnIwtW7YgNjYWAQEB6NOnD3r37u2ytpEjR2Lt2rV47733oNPp8PDDD+O3337Drl270KRJE8yZM0fCN+IefOevp/JKbSsmXiiGT5ereQvksbBOHiuflzyWj9/POPHt9WB7KazY496GO3V+9tlnWLJkCfR6PVavXo0dO3bg4Ycfxg8//ICUlBTZecXOOC1fvhx9+/bFoUOHsGXLFgwdOhRHjx7FAw884BTr6rbalClT8Pe//x23bt3Chx9+CKvVitzcXPtskQ2j0YiAgAB8/vnn6NixI9asWYOPPvoIhw8f5qwtMDAQu3fvxsyZM3H16lV88MEHOHjwIJ5++mn89NNPLp+2Uwu19ipxJ6/UtmLihWL4dLmat0AeC+vksfJ5yWP5aJjUx6C8mJ49e+K7775zOHb79m2n9ShlZWWIjY11WP9SG6nHPYVa9biTV2pbMfFCMXy6r3hsOyfr4ur8VQJ38kptKyZeKIZPl6qp9Z3KhTwW1slj5fOSx/Lx+xknrsfKAembI3LtJ+Qp1NrA0528UtuKiReK4dN93WO+89dTeaW2FRMvFMOnS9Xq7j/machjYZ08Vj4veSwf7/oroQIFBQWc2p07dyQdr6ysVKQmpeCq05N5pbYVEy8Uw6f7usd856+n8kptKyZeKIZPl6odP35csJ76hDwW1slj5fOSx/IRfatu7969WLZsGfLz82E0GtGsWTOMGjUKf/vb30Q9hWW1WvHBBx/go48+wpkzZxAYGIg2bdpgypQpGDVqlNsdAVzfqnMF120RIbxtA0xCeTzlsdxzkpCOt22mRygPeez/eNJjUTNOmzZtQt++fXHkyBFkZmbipZdeAgBkZWUhMzNT1ILgiRMnYsqUKbh58yZeeOEFjBo1CsXFxRg9ejQWL17sXi944NvrgWtfJm/br4kLtep0J6/UtmLihWL4dF/3WK29StzJK7WtmHihGD5druYtkMfCOnmsfF7yWD6CA6eKigpMmzYNWq0Whw4dwvr16/H222/j2LFjePzxx7F3715s3ryZN8ehQ4fw8ccfo3Xr1igsLMSqVavw4YcfoqCgAE2aNMH8+fNV25OB65UbgOv9gfiOe9PCcIC7Tk/mldpWTLxQDJ/u6x7znb+eyiu1rZh4oRg+XaoWExMjWE99Qh4L6+Sx8nnJYzdgAmzZsoUBYJMmTXLSDh06xACw/v378+aYPHkyA8A2b97spC1evJgBYG+99ZZQKYL06NFDVNy1a9fc/iyCUBI6JwmCIHwDwRkn2343vXr1ctI6deqEyMhI5Obmys6RkZEBAII55HLq1ClOjWshsNTjnkKtetzJK7WtmHihGD7d1z3mO389lVdqWzHxQjF8ulStqKhIsJ76hDwW1slj5fOSx/IRHDiVlpYCAFq0aOHcOCAASUlJuH79OudLUW05oqKiXE6t2fKeO3dObM2ScLVZIWMMjDGXL48FXL9UFlDv1phcuOr0ZF6pbcXEC8Xw6b7gse18dIVam226k1dqWzHxQjF8ulRNradR5UIeC+vksfJ5yWP5CC7o0Ov1ALj3WIiKigJQ83JWrjfG6/V6NG7cWLA9F2vXrsXatWuFSkVkZCTy8vLs/05JSYHVanU4FhcXh4iICNy+fdv+xzMgIADh4eGoqqpy2KU6PDwcVqsVVVVV9mPV1dUIDg52uOcaGBiIsLAwGI1Gh3egNWjQANXV1Q7vuAsNDUVAQIDDzEZQUBBCQ0NRWVlp/8Ot0Wig1WphMpkcFjLbnmCsvWt4cHAwQkJCcOfOHfsfYCl9CgkJ8ek+hYWFwWw2u+xT7Zxi+2QwGOq1TxqNBuXl5Th//rw9tm3btrhz5w7Onj1rP5aYmIjY2FiH8zk6OhqtWrVCcXGxw/ucHnroIZSVlTmsHWzZsiW0Wq3DY7wxMTFISkpCUVGR/RdRcHAw2rVrh0uXLuHKlSv2WNuO8mfOnLEfi4uLQ3x8PAoKCuz912q1SE1NRWlpKa5fvy6qT7VzSu1TcHCww3ci1CcA9nhbn06ePKl4n8T6ZDAYHPrvDT6ZTCaH+pU496T6VLtPLVu2hMFgcOlTSUmJ/feBrU8AHD7L09dTSkoKp0/unHvu+NS2bVtJfbpw4YL996Ecn9y5nqKjo536BEDV33u8T+wJ3cvLyMhgANjZs2dd6o8++igDwC5fvsyZIzg4mCUkJLjUTCYTA8Duv/9+oVIEcbXG6dixY07HrFYru3LlCrt58yazWq1OusFgcJmf67inUKsed/JKbSsmXiiGT5fqZX16bLVaWWVlJbty5YrL85Ax1+evEriTV2pbMfFCMXy6VE2t71Qu5LGwTh4rn5c8lo/gPk7Dhg3DF198AZ1OhwcffNBJT0tLwy+//AK9Xs8549SoUSOYzWaXbzi+ceMGYmJi0LFjR4cRpRzE7uME1NweKS8vR1VVlegX0xKEkjDGEBoaiqioKDoHCYIgfAWhkdX06dMZALZ161YnzWKxsIiICBYbG8ubo0OHDgwAKysrc9Jyc3MZADZ8+HCRYz1uXM04XblyhTOeS+M6fvHiRXmFqQRf3zyVV2pbMfFCMeRx/eb1FY+5NPJY+bbkMT/ksbDuSx4LLg7v1KkTAGD//v1O2pEjR1BRUYHOnTvLzpGdnQ0AgjnkouTmiLXv5XoDtAGmsE4eK5/XVzzm0shj5duSx/yQx8K6L3kseKtOr9cjMTERJpMJR44cQevWrQEAJpMJ/fr1w/79+7F161Y8+eSTAIBbt27BbDY7vD7iwIED6NatG9LS0nDw4EH7QvPLly+jQ4cOuH37Ns6ePYuEhAS3OiPlVp0caBt//4c89n/IY/+HPPZ/vPqVK5GRkVixYgUMBgPS09Px/PPPY/r06Wjfvj3279+PgQMHYtiwYQBqnoxLSEhAXFycwxMdXbt2xdixY1FYWIg2bdpg2rRpeOmll9CuXTv8/vvvWLRokduDJi749nrg0rxtDxAu1KrTnbxS24qJF4ohj+s3r694LPazPQ15LKyTx8rnJY/dQOw9vd27d7OePXuyqKgoFhoaylJTU9nixYtZVVWVPaa6upo1b96cxcbGsvPnzzu0N5vNbNWqVaxdu3YsPDycRUREsC5durAtW7YoddvR5RqniooKznguTepxT6FWPe7kldpWTLxQDHlcv3l9xWMujTxWvi15zA95LKz7kseiX8zVt29f9O3blzcmKCgIv/76q0stMDAQU6dOxdSpU6WN7NwkMDBQssbXxptQq0538kptKyZeKIY8rt+8vuKx2M/2NOSxsE4eK5+XPJaP4K06X6e4uFiyxnW89qZe3gBf3zyVV2pbMfFCMeRx/eb1FY+5NPJY+bbkMT/ksbDuSx4LLg73JWhxOOEu5LH/Qx77P+Sx/+PVi8N9HdsrFqRofG28CbXqdCev1LZi4oViyOP6zesrHov9bE9DHgvr5LHyeclj+Yhe4+Qr9OzZ09MlEARBEATh43DewfLYsvR6YsKECZI1ruMdO3ZUpCal4Oubp/JKbSsmXiiGPK7fvL7iMZdGHivfljzmhzwW1n3JY7+/VUcQBEEQBKEUNHAiCIIgCIIQCQ2cCIIgCIIgREIDJ4IgCIIgCJEEzps3b56ni1Cb5ORkyZqr42vXrsXEiRMVq0sJ+PrmqbxS24qJF4ohj+s3r6947Eojj9VpSx7zQx4L677isV9tgKk2Dz30EPLy8jxdBqEi5LH/Qx77P+Sx/+NJj+lWHUEQBEEQhEho4EQQBEEQBCGSu2KNk5J07NjR0yUQKkMe+z/ksf9DHvs/nvKY1jgRBEEQBEGIhG7VEQRBEARBiIQGTgRBEARBECKhgZMHmDp1KpYuXerpMgg3WLRoEf70pz8hNDQUaWlp+OqrrzxdEqEidM36HyUlJRg8eDCioqLQqFEjjBgxAlevXvV0WYSC/Oc//0F6ejoaNGiAqKgoZGZm4uLFi27npYFTPWI0GvHFF19gw4YNni6FcIPVq1dj3rx5yMrKQl5eHnr27Ilhw4bh+PHjni6NUBi6Zv2X0aNHw2AwICcnB7t27cKxY8cwYcIET5dFKERlZSVefvlldO/eHTqdDv/+97/xyy+/YNKkSW7nDlKgPkIERqMR4eHhni6DUIAPP/wQ48ePt+9au2rVKuzbtw/r1q3Du+++6+HqCKWga9a/+frrrxESEoLIyEgANbOKf//73z1cFaEU4eHhOHHiBEJCQgDU7Dw+ePBg7N271+3cd+WM07Bhw5CRkcEbs3fvXmRkZKBhw4YIDw9HamoqFi5cCKPRKOszw8LCcOHCBVy4cAGdO3eWlYOQj1KeG41GFBUV4bHHHnNo261bN+h0OlVqJ8Sj5LVN16z3oaS/jRo1sg+aAODWrVto2LChKnUT4lHSY9ugCQB++eUXfPHFF8jMzHS7xrtu4FRWVoY9e/bwxmzatAl9+/bFkSNHkJmZiZdeegkAkJWVhczMTMjdwSEhIQEJCQkIDQ2V1Z6Qh5Ke37hxA4wxxMbGOrRv3LgxysrK1OkAIQo1rm26Zr0HNX9337x5E++//z5GjBiheN2EeNTwuLCwEGFhYUhLS0PPnj3xxhtvuF8ou0uoqKhgP/30E+vcuTMDwHr16uUyTq/Xs3vvvZdptVp2/Phx+/Gqqir2+OOPMwDss88+sx+///77WWhoqMufcePGufyM7t27syVLlijbQcIJNTy/ePEiA8Cys7MdcsyaNYvdf//96nWG4ESta7s2dM16DrX9ra6uZgMGDGDJycns9u3bqvWD4EZNj6uqqtjJkyfZtm3bWNOmTdmrr77qdr13xcBp3759DIDDD5cxW7ZsYQDYpEmTnLRDhw4xAKx///5u1UO/hNVHLc8rKyuZRqNxujgnTJjAHn30UeU7QvBSX9c2XbOeQW1/zWYzGzlyJEtKSmKlpaWq9IHgpz7/Pi9fvpw1atTI7ZrvisXhzZo1c1j0t2jRIs7Yw4cPAwB69erlpHXq1AmRkZHIzc1VvkhCUdTyPCwsDCkpKfjxxx8xcuRIe1xOTg569+6tVPmESOja9m/U9NdkMmH06NEoKirCgQMHEB8fr2DlhFjU9NhisSAwMND+b7PZjIAABVYouT308kHAM6IdOnQoA8B0Op1LPS0tjQFger1e9ufT/17rHyU9X7lyJQsKCmJr1qxhhYWFbOrUqSwoKMhh6pjwDGpd23TNegdK+puRkcEeeOABVlBQwC5cuGD/MRgMqtVPCKOUx9euXWNJSUnszTffZMXFxWzPnj0sISGBjR071u0a74oZJyno9XoAcHjaojZRUVEAgPLyckRERNRbXYR6SPV86tSp+OOPP7BgwQJcu3YNycnJ+PLLL5GWllZvNRPSoWvbv5Hqb3Z2NgCgXbt2DnHr16/H2LFj1SuUkI0Uj5s2bYr58+dj2bJlmDNnDmJjYzFo0CAsWbLE7Tpo4FQH9t8V+RqNRpYuhu+//152W0J5pHqu0WiQlZWFrKys+imQUAR3rm26Zr0fqf4yer+9zyHV4zFjxmDMmDGK13HXbUcgRO0Rqytsx7lGvITvQZ7fHZDP/g356/94i8c0cKpDUlISAODXX3910qxWK0pLSxEbG0tT+X4EeX53QD77N+Sv/+MtHtPAqQ6dOnUCAOzfv99JO3LkCCoqKmgXYT+DPL87IJ/9G/LX//EWj2ngVId+/fqhYcOG2LhxI06cOGE/bjKZMHv2bABQ5Z4p4TnI87sD8tm/IX/9H2/xmBaH1yEyMhIrVqzA2LFjkZ6ejieffBL33HMP9uzZg5MnT2LgwIEYNmyYp8skFIQ8vzsgn/0b8tf/8RqP3d7QwAcBzz4RNnbv3s169uzJoqKiWGhoKEtNTWWLFy9mVVVV9VQloSTk+d0B+ezfkL/+jy94rPlvoQRBEARBEIQAtMaJIAiCIAhCJDRwIgiCIAiCEAkNnAiCIAiCIERCAyeCIAiCIAiR0MCJIAiCIAhCJDRwIgiCIAiCEAkNnAiCIAiCIERCAyeCIAiCIAiR0MCJIAiCIAhCJDRwIgiCIAiCEAkNnAiCIAiCIETy/xU8mLR+944xAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 3\n",
    "\n",
    "X = X_i\n",
    "Y = stats.lognorm.cdf(X, s=s, scale=.09)\n",
    "\n",
    "print('X:', X)\n",
    "print('Y log norm:', Y.round(3))\n",
    "print('Y_i:', Y_i)\n",
    "\n",
    "ax = plot(X, Y, xlog=True, label='log-norm', color='red')\n",
    "\n",
    "\n",
    "X_i = [0, .1, 1, 1e1, 1e2, 1e3, 1e3]\n",
    "Y_i = [.5, .52, .75, .95, .996, .999, .99999]\n",
    "plot(X_i, Y_i, xlog=True, ax=ax, label='simulation')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 506,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.        , 0.51400804, 0.78891105, 0.94181302, 0.99029873,\n",
       "       0.99904936, 0.99904936])"
      ]
     },
     "execution_count": 506,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "stats.lognorm.cdf(X, s=s, scale=.09)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 525,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 612x324 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 1\n",
    "scale=1\n",
    "\n",
    "X = np.linspace(0, 10)\n",
    "Y = stats.lognorm.pdf(X, s=s, scale=scale)\n",
    "\n",
    "plot(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> notebook/utils.py <==
import os

import matplotlib.dates as mdates
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import pandas as pd
import seaborn as sns
from statsmodels.distributions.empirical_distribution import ECDF

colors = {'red': '#e41a1c', 'blue': '#377eb8',
          'green': '#4daf4a', 'grey': '#404040'}


font = 'Clear Sans'

plt.rcParams["figure.figsize"] = [8.5, 4.5]

plt.rcParams['font.family'] = font
plt.rcParams['font.sans-serif'] = font

plt.style.use('fivethirtyeight')

plt.rcParams['axes.linewidth'] = 1

plt.rcParams['axes.spines.right'] = False
plt.rcParams['axes.spines.top'] = False


plt.rcParams['ytick.color'] = 'black'
plt.rcParams['xtick.color'] = 'black'

plt.rcParams['axes.edgecolor'] = colors['grey']

plt.rcParams['axes.facecolor'] = 'white'
plt.rcParams['savefig.facecolor'] = 'white'
plt.rcParams['figure.facecolor'] = 'white'

plt.rcParams['xtick.major.size'] = 10
plt.rcParams['xtick.minor.size'] = 6
plt.rcParams['ytick.major.size'] = 10
plt.rcParams['ytick.minor.size'] = 6

plt.rcParams['font.size'] = 20

pd.set_option('precision', 8)


def create_dir(path):
    os.makedirs(path, exist_ok=True)


def plot_cdf(data, x_label='', y_label='', log=False, interval=None,
             color=None, ax=None, label=None,
             linewidth=None, style='-', alpha=1, y_lim=[0, 1], marker=None, markersize=None):
    if not ax:
        fig, ax = plt.subplots(nrows=1)
    ecdf = ECDF(data)
    ax.plot(ecdf.x, ecdf.y, '-', color=color, label=label,
            linewidth=linewidth, linestyle=style, alpha=alpha, marker=marker, markersize=markersize)
    ax.set_ylim(y_lim)
    ax.set_xlabel(x_label)
    ax.set_ylabel(y_label)

    if interval:
        ax.xaxis.set_major_locator(ticker.MultipleLocator(interval))
    if log:
        ax.set_xscale('log')
    return ax


def cum_dist(data, x, y, logy=False, logx=False, style='-',
             density=False, filename=None, label=None, ax=None,
             linewidth=None, color=None, x_major_interval=None, x_minor_interval=None, title='',
             marker=None, markersize=None):
    value = data.sum() if density else 1
    ax = (data/value).cumsum().plot(ax=ax, drawstyle='steps',
                                    style=style, label=label, linewidth=linewidth, color=color, marker=None, markersize=None)
    ax.set_xlabel(x['label'])
    ax.set_ylabel(y['label'])
    plt.grid(which='major', axis='both', linestyle='--')
    plt.grid(which='minor', axis='both', linestyle=':')
    plt.xticks(rotation=0, ha="center")
    if x_minor_interval:
        ax.xaxis.set_minor_locator(ticker.MultipleLocator(x_minor_interval))
    if x_major_interval:
        ax.xaxis.set_major_locator(ticker.MultipleLocator(x_major_interval))

    if density:
        ax.set_ylim([0, 1])
        ax.yaxis.set_minor_locator(ticker.MultipleLocator(.1))
    if label:
        plt.legend()
    if logy:
        ax.set_yscale('log')
    if logx:
        ax.set_xscale('log')
    plt.title(title)
    return ax


def plot_scatter(x, y, x_label='', y_label='', log_x=False, log_y=False,
                 color=None, ax=None, label=None, alpha=1, marker=None, size=None):

    ax = plt.scatter(x, y, alpha=alpha, label=label,
                     marker=marker, s=size, color=color)

    ax = plt.gca()

    ax.set_xlabel(x_label)
    ax.set_ylabel(y_label)

    plt.grid(which='major', axis='both', linestyle='--')
    plt.grid(which='minor', axis='both', linestyle=':')

    if log_x:
        ax.set_xscale('log')
    if log_y:
        ax.set_yscale('log')

    return ax



